$M_W$ helps select $Z^\prime$ models for $b \rightarrow s \ell \ell$ anomalies

As shown in Ref. \cite{Allanach:2021kzj}, the Third Family Hypercharge ($Y_3$) Model changes the Standard Model prediction for $M_W$ whilst simultaneously explaining anomalies in $b\to s\ell\ell$ transitions via a heavy $Z^\prime$ gauge boson which is spawned by a spontaneously broken gauged $U(1)_{Y_3}$ symmetry. The 2022 CDF II measurement of $M_W$, which is far from the Standard Model prediction, somewhat disfavours the $Y_3$ model. Here, we generalise the gauge charge assignments to the anomaly-free combination $s Y_3 + t (B_3-L_3)$ and show that incorporating the 2022 CDF II measurement of $M_W$ selects a viable domain of integers $s$ and $t$. For example, $s=1, t=-3$ yields a $p-$value of .12 in a two-parameter global fit to 277 electroweak and flavour changing $b$ data, much improving a SM $p-$value of $5\times 10^{-6}$.

==> anc/README <==
# First, download wilson-master.zip, flavio-master.zip and smelli-master.zip
# from github and unpack them somewhere. I unpacked them in /home/bca20/code
# Install development versions of the programs on my laptop with (eg)
pip3 install -e /home/bca20/code/wilson-master --user
pip3 install -e /home/bca20/code/flavio-master --user
pip3 install -e /home/bca20/code/smelli-master --user
# Change globals.py variables to fix correct directories and MW version

# Also, to get the pulls, you should run
nohup ./run_fits.py > run_fits.out 2> run_fits.err < /dev/null &
# four times, changing the variables (new_mw, c9_only) each time.
# The order was (True, False), (False, False), (True, True), (False, True)
# Then, change m_W in the save file to the pure CDF II number and run
# (True, False) once more.
# The main output will appear in fit_run.out. Some of the plots are made with
gnuplot g.gnu
# some (the pulls) are made by the python program. Table 1 needs filling in
# "by hand"


PLOTS/TABLES NOT IN THE PAPER BUT IN THIS DIRECTORY:
%% Here, for completeness, we show the best-fit points where $n=2$ and
%% the $M_W$ combination including the CDF II measurement
%% in
%% Figs.~\ref{fig:pmod}, \ref{fig:pull_n_2} and Table~\ref{tab:modpv}.
%% In all, the fits are similar to those for $n=3$, although numerical
%% differences do exist and result in a slightly lower (but still acceptable)
%% global $p-$value of .069.

p_vals_mod_new_mw.pdf:
 $p-$values for different models depending upon
 $t/s$, for $n=2$ and including the recent CDF measurement
 of $M_W$.     The Third Family Hypercharge Model is marked in the legend by $Y_3$. Only the global
 $p-$value accounts for the 2 fitted parameters in the calculation of the
 number of degrees of freedom. We consider global $p-$values above the red
 line at 0.05 to be acceptable fits to the data.

s_2_t_-6_newmw_1_1.tex:
     $p-$values for $s=2, t=-6$ including
     the CDF II measurement of $M_W$ and
     $M_{Z^\prime}=1$ TeV for $n=2$. We also show 
     the best-fit model parameters.

%% We display the pulls for $n=2$ in Fig.~\ref{fig:pull_n_2}. Here, we again see
%% a similar fit to the $b\rightarrow s \ell \ell$ observables of interest (with
%% some quantitative differences) by a comparison with the right-hand panel of
%% Fig.~\ref{fig:pull_new}. However, we see qualitative differences in a couple
%% of the EWPOs:
%% the sign of the correction to $R_\mu$ and $R_\tau$ changes for $n=2$ relative
%% to $n=3$.
s_2_t_-6_newmw_1_ewpo_1.pdf and s_2_t_-6_newmw_1_int_1.pdf:
 Pulls of interest
 including the recent CDF measurement of $M_W$, for $n=2$.
 In the
 left-hand panel, we display the EWPOs, whereas in the right-hand panel, we
 display selected observables of interest to $b \rightarrow s l^+l^-$
 anomalies.

%% \section{Pure CDF II $M_W$ Measurement \label{app:mw}}
%% Here, we display our best fits for $n=3$ utilising only the CDF II constraint
%% upon $M_W$ (i.e.\ not combining it with any other measurements of $M_W$).
p_vals_cdf_mw.pdf:
$p-$values for different models depending upon
%%     $t/s$, for $n=3$ and excluding all $M_W$ measurements except for the
%%     recent one by the CDF II collaboration. The Third Family Hypercharfge
%%     Model is marked in the legend
%%     by 
%%     $Y_3$. Only the global 
%%     $p-$value accounts for the 2 fitted parameters in the calculation of the
%%     number of degrees of freedom. We consider global $p-$values above the red
%%     line at 0.05 to be acceptable fits to the data.
%% We see in Fig.~\ref{fig:p_vals_cdf} that, unsurprisingly, $M_W$ plays a
%% stronger 
%% role in constraining the quantum numbers of models with acceptable best-fit
%% points: $-3 \leq t/s \leq -2$ have $p-$values greater than .05. 
s_2_t_-6_cdfmw_1_ewpo_0.pdf and anc/s_2_t_-6_cdfmw_1_int_0.pdf:
   Pulls of interest for $n=3$, using \emph{only}
   the CDF II measurement for $M_W$.
   In the
   left-hand panel, we display the EWPOs, whereas in the right-hand panel, we
   display selected observables of interest to $b \rightarrow s l^+l^-$
   anomalies.




==> anc/extra_points.dat <==
0 0
0 0.6


-1 0
-1 0.6

==> anc/fit_run.out <==
#### all with mt changed to (From https://arxiv.org/pdf/2204.04204.pdf)
# flavio.default_parameters.set_constraint('m_t', '171.79(0.38)')
# L3->L2 only
# New MW=81.4133 +/- 0.0080 GeV
# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val
  2 -12 1.593e-02 -4.719e-03 7.217e+01 1.685e-01 4.162e-03 5.009e-01 2.953e-02
  2 -11 1.684e-02 -5.260e-03 7.524e+01 1.688e-01 8.977e-03 4.997e-01 3.841e-02
  2 -10 1.744e-02 -6.253e-03 7.854e+01 1.688e-01 1.966e-02 5.002e-01 5.038e-02
  2 -9 1.822e-02 -7.094e-03 8.183e+01 1.637e-01 4.159e-02 5.220e-01 6.522e-02
  2 -8 1.926e-02 -8.918e-03 8.522e+01 1.649e-01 8.258e-02 5.156e-01 8.394e-02
  2 -7 2.005e-02 -1.271e-02 8.815e+01 1.681e-01 1.444e-01 4.910e-01 1.034e-01
  2 -6 2.080e-02 -1.818e-02 9.019e+01 1.617e-01 2.142e-01 5.041e-01 1.187e-01
  2 -5 2.161e-02 -2.970e-02 9.039e+01 1.483e-01 2.607e-01 5.147e-01 1.204e-01
  2 -4 2.190e-02 -6.110e-02 8.627e+01 1.087e-01 2.539e-01 5.359e-01 9.054e-02
  2 -3 2.188e-02 -1.264e-01 6.861e+01 4.174e-02 1.889e-01 3.017e-01 2.146e-02
  2 -2 2.108e-02 -3.750e-04 5.294e+01 4.724e-02 1.008e-01 1.789e-02 4.478e-03
  2 -1 2.094e-02 -1.029e-01 6.818e+01 9.558e-02 3.752e-02 2.271e-01 2.063e-02
  2 0 1.994e-02 -4.697e-02 6.866e+01 1.097e-01 1.014e-02 4.418e-01 2.157e-02
  2 1 1.896e-02 -2.812e-02 6.555e+01 1.238e-01 2.203e-03 5.134e-01 1.613e-02
  2 2 1.787e-02 -1.969e-02 6.100e+01 1.323e-01 4.479e-04 5.300e-01 1.036e-02
  2 3 1.624e-02 -1.608e-02 5.654e+01 1.383e-01 9.996e-05 5.305e-01 6.566e-03
  2 4 1.522e-02 -1.237e-02 5.238e+01 1.418e-01 2.478e-05 5.313e-01 4.211e-03
  2 5 1.416e-02 -1.089e-02 4.880e+01 1.446e-01 7.295e-06 5.304e-01 2.833e-03


# L3->L2 only
# Default flavio calculation of MW
# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val
  2 -12 1.129e-02 -9.428e-03 4.038e+01 1.586e-01 4.518e-01 5.094e-01 1.672e-01
  2 -11 1.172e-02 -1.066e-02 4.066e+01 1.573e-01 4.662e-01 5.162e-01 1.700e-01
  2 -10 1.220e-02 -1.281e-02 4.091e+01 1.586e-01 4.803e-01 5.073e-01 1.726e-01
  2 -9 1.314e-02 -1.439e-02 4.112e+01 1.577e-01 4.926e-01 5.102e-01 1.748e-01
  2 -8 1.379e-02 -1.803e-02 4.123e+01 1.571e-01 5.030e-01 5.074e-01 1.758e-01
  2 -7 1.552e-02 -2.023e-02 4.085e+01 1.543e-01 4.909e-01 5.151e-01 1.719e-01
  2 -6 1.515e-02 -3.310e-02 4.039e+01 1.469e-01 4.998e-01 5.198e-01 1.672e-01
  2 -5 1.597e-02 -5.185e-02 3.834e+01 1.307e-01 4.723e-01 5.288e-01 1.474e-01
  2 -4 1.693e-02 -8.943e-02 3.232e+01 9.137e-02 4.118e-01 5.268e-01 9.882e-02
  2 -3 1.614e-02 -1.758e-01 1.593e+01 4.343e-02 3.648e-01 1.988e-01 2.698e-02
  2 -2 1.312e-02 0.000e+00 4.214e+00 4.451e-02 3.187e-01 1.789e-02 8.863e-03
  2 -1 1.462e-02 -1.711e-01 1.976e+01 8.661e-02 2.396e-01 1.582e-01 3.753e-02
  2 0 1.309e-02 -9.189e-02 2.520e+01 9.858e-02 2.031e-01 3.594e-01 5.839e-02
  2 1 1.150e-02 -6.535e-02 2.741e+01 1.085e-01 1.797e-01 4.545e-01 6.917e-02
  2 2 1.010e-02 -5.360e-02 2.839e+01 1.151e-01 1.643e-01 4.983e-01 7.447e-02
  2 3 8.803e-03 -4.698e-02 2.893e+01 1.207e-01 1.561e-01 5.104e-01 7.748e-02
  2 4 7.943e-03 -4.230e-02 2.925e+01 1.243e-01 1.487e-01 5.232e-01 7.936e-02
  2 5 7.031e-03 -3.993e-02 2.950e+01 1.271e-01 1.465e-01 5.244e-01 8.079e-02




# E3->E2, L3->L2
# New MW=81.4133 +/- 0.0080 GeV
# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val
  2 -12 1.981e-02 -2.808e-03 8.401e+01 1.106e-01 1.260e-04 5.193e-01 5.048e-03
  2 -11 2.061e-02 -3.356e-03 8.526e+01 1.132e-01 3.727e-04 5.085e-01 7.537e-03
  2 -10 2.025e-02 -4.561e-03 8.667e+01 1.144e-01 5.749e-03 5.015e-01 2.022e-02
  2 -9 2.052e-02 -6.024e-03 8.782e+01 1.160e-01 2.238e-02 4.902e-01 3.344e-02
  2 -8 2.134e-02 -7.836e-03 8.876e+01 1.169e-01 4.961e-02 4.783e-01 4.508e-02
  2 -7 2.084e-02 -1.130e-02 8.971e+01 1.096e-01 1.382e-01 5.086e-01 6.688e-02
  2 -6 2.143e-02 -1.758e-02 9.050e+01 1.091e-01 2.093e-01 4.918e-01 7.860e-02
  2 -5 2.150e-02 -3.120e-02 9.077e+01 9.819e-02 2.612e-01 4.988e-01 7.972e-02
  2 -4 2.197e-02 -6.268e-02 8.906e+01 6.538e-02 2.534e-01 5.316e-01 5.570e-02
  2 -3 2.232e-02 -1.346e-01 7.517e+01 1.589e-02 1.841e-01 3.444e-01 8.837e-03
  2 -2 2.177e-02 -7.500e-04 5.801e+01 1.954e-02 9.990e-02 1.789e-02 1.562e-03
  2 -1 2.204e-02 -1.131e-01 8.135e+01 5.958e-02 3.111e-02 3.067e-01 1.307e-02
  2 0 2.179e-02 -4.407e-02 8.502e+01 8.000e-02 6.193e-03 4.889e-01 1.315e-02
  2 1 2.174e-02 -2.166e-02 8.520e+01 9.316e-02 5.991e-04 5.169e-01 6.970e-03
  2 2 2.189e-02 -1.273e-02 8.432e+01 9.941e-02 2.095e-05 5.273e-01 2.295e-03
  2 3 2.189e-02 -8.145e-03 8.293e+01 1.005e-01 3.598e-07 5.280e-01 5.246e-04
  2 4 2.154e-02 -5.875e-03 8.140e+01 1.023e-01 7.753e-09 5.294e-01 1.277e-04
  2 5 2.107e-02 -4.744e-03 7.972e+01 1.051e-01 2.115e-10 5.308e-01 3.337e-05


# L3->L2 only
# New MW=81.4355 +/- 0.0094 GeV
# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val
  2 -12 1.663e-02 -4.547e-03 7.771e+01 1.435e-01 6.764e-05 4.732e-01 5.480e-03
  2 -11 1.768e-02 -4.884e-03 8.152e+01 1.414e-01 2.121e-04 4.862e-01 8.160e-03
  2 -10 1.873e-02 -5.540e-03 8.575e+01 1.409e-01 7.253e-04 4.870e-01 1.246e-02
  2 -9 1.948e-02 -6.750e-03 9.035e+01 1.403e-01 2.590e-03 4.874e-01 1.932e-02
  2 -8 2.055e-02 -8.360e-03 9.509e+01 1.396e-01 8.927e-03 4.858e-01 2.961e-02
  2 -7 2.174e-02 -1.111e-02 9.967e+01 1.396e-01 2.737e-02 4.736e-01 4.368e-02
  2 -6 2.292e-02 -1.529e-02 1.033e+02 1.316e-01 6.619e-02 4.932e-01 5.867e-02
  2 -5 2.367e-02 -2.661e-02 1.050e+02 1.229e-01 1.130e-01 4.807e-01 6.660e-02
  2 -4 2.442e-02 -5.274e-02 1.015e+02 8.431e-02 1.285e-01 5.231e-01 5.060e-02
  2 -3 2.448e-02 -1.098e-01 8.119e+01 2.183e-02 8.909e-02 3.379e-01 7.882e-03
  2 -2 2.383e-02 -7.500e-04 6.397e+01 2.569e-02 3.419e-02 1.789e-02 1.152e-03
  2 -1 2.331e-02 -9.371e-02 8.274e+01 8.016e-02 6.970e-03 2.740e-01 9.237e-03
  2 0 2.186e-02 -4.262e-02 8.130e+01 9.776e-02 8.675e-04 4.796e-01 7.980e-03
  2 1 2.061e-02 -2.462e-02 7.563e+01 1.108e-01 8.305e-05 5.217e-01 4.382e-03
  2 2 1.876e-02 -1.753e-02 6.926e+01 1.185e-01 8.254e-06 5.282e-01 2.149e-03
  2 3 1.725e-02 -1.432e-02 6.338e+01 1.233e-01 9.878e-07 5.302e-01 1.072e-03
  2 4 1.565e-02 -1.238e-02 5.830e+01 1.267e-01 1.567e-07 5.279e-01 5.719e-04
  2 5 1.451e-02 -1.077e-02 5.409e+01 1.292e-01 3.351e-08 5.246e-01 3.335e-04


#### OLD
# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val
  2 -12 1.597e-02 -4.989e-03 7.614e+01 1.217e-01 4.155e-03 4.679e-01 1.841e-02
  2 -11 1.639e-02 -5.851e-03 7.919e+01 1.210e-01 8.931e-03 4.728e-01 2.434e-02
  2 -10 1.724e-02 -6.460e-03 8.243e+01 1.172e-01 1.948e-02 4.960e-01 3.239e-02
  2 -9 1.805e-02 -8.001e-03 8.576e+01 1.192e-01 4.111e-02 4.804e-01 4.292e-02
  2 -8 1.925e-02 -1.000e-02 8.907e+01 1.213e-01 8.256e-02 4.582e-01 5.602e-02
  2 -7 2.028e-02 -1.276e-02 9.192e+01 1.171e-01 1.443e-01 4.753e-01 6.984e-02
  2 -6 2.092e-02 -1.906e-02 9.385e+01 1.133e-01 2.144e-01 4.732e-01 8.061e-02
  2 -5 2.142e-02 -3.243e-02 9.388e+01 1.016e-01 2.612e-01 4.831e-01 8.076e-02
  2 -4 2.197e-02 -6.268e-02 8.908e+01 6.589e-02 2.534e-01 5.316e-01 5.611e-02
  2 -3 2.182e-02 -1.258e-01 6.893e+01 1.783e-02 1.892e-01 2.973e-01 9.131e-03
  2 -2 2.108e-02 -3.750e-04 5.295e+01 1.967e-02 1.008e-01 1.789e-02 1.583e-03
  2 -1 2.103e-02 -1.111e-01 7.346e+01 6.554e-02 3.732e-02 2.592e-01 1.428e-02
  2 0 1.999e-02 -4.964e-02 7.447e+01 8.144e-02 1.011e-02 4.683e-01 1.572e-02
  2 1 1.866e-02 -3.011e-02 7.100e+01 9.205e-02 2.231e-03 5.220e-01 1.123e-02
  2 2 1.754e-02 -2.060e-02 6.640e+01 9.917e-02 4.582e-04 5.309e-01 7.042e-03
  2 3 1.641e-02 -1.572e-02 6.178e+01 1.036e-01 9.941e-05 5.306e-01 4.311e-03
  2 4 1.514e-02 -1.307e-02 5.764e+01 1.066e-01 2.487e-05 5.297e-01 2.721e-03
  2 5 1.394e-02 -1.199e-02 5.395e+01 1.091e-01 7.379e-06 5.189e-01 1.781e-03


# L3->L2 only
# Default flavio calculation of MW
# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val
  2 -12 1.088e-02 -1.026e-02 4.456e+01 1.394e-01 4.525e-01 5.059e-01 1.486e-01
  2 -11 1.168e-02 -1.152e-02 4.485e+01 1.430e-01 4.663e-01 4.853e-01 1.513e-01
  2 -10 1.210e-02 -1.350e-02 4.509e+01 1.416e-01 4.802e-01 4.912e-01 1.536e-01
  2 -9 1.306e-02 -1.511e-02 4.527e+01 1.404e-01 4.930e-01 4.938e-01 1.553e-01
  2 -8 1.361e-02 -1.929e-02 4.535e+01 1.402e-01 5.036e-01 4.883e-01 1.561e-01
  2 -7 1.506e-02 -2.313e-02 4.506e+01 1.390e-01 5.007e-01 4.811e-01 1.533e-01
  2 -6 1.497e-02 -3.607e-02 4.441e+01 1.306e-01 5.009e-01 4.948e-01 1.472e-01
  2 -5 1.583e-02 -5.457e-02 4.214e+01 1.112e-01 4.742e-01 5.214e-01 1.273e-01
  2 -4 1.700e-02 -8.962e-02 3.516e+01 7.036e-02 4.099e-01 5.290e-01 7.831e-02
  2 -3 1.607e-02 -1.710e-01 1.631e+01 2.604e-02 3.660e-01 1.884e-01 1.598e-02
  2 -2 1.312e-02 0.000e+00 4.215e+00 2.509e-02 3.187e-01 1.789e-02 4.688e-03
  2 -1 1.514e-02 -1.694e-01 2.449e+01 7.646e-02 2.278e-01 1.749e-01 3.345e-02
  2 0 1.336e-02 -9.438e-02 3.071e+01 9.122e-02 1.983e-01 3.900e-01 5.580e-02
  2 1 1.164e-02 -6.835e-02 3.304e+01 1.016e-01 1.776e-01 4.830e-01 6.683e-02
  2 2 1.078e-02 -5.328e-02 3.398e+01 1.100e-01 1.542e-01 5.276e-01 7.173e-02
  2 3 9.354e-03 -4.802e-02 3.442e+01 1.150e-01 1.487e-01 5.311e-01 7.410e-02
  2 4 8.345e-03 -4.315e-02 3.470e+01 1.195e-01 1.433e-01 5.303e-01 7.570e-02
  2 5 6.998e-03 -4.291e-02 3.488e+01 1.196e-01 1.469e-01 5.315e-01 7.672e-02


==> anc/fit_y3.py <==
#!/usr/bin/env python
#Program to find best-fit of coupling and angle
import sys
import math
import string
import globals
import numpy as np
import time
import cmath
from math import e
import os
import matplotlib.pyplot as plt
import numpy as np
from multiprocessing import Pool
import inspect
# import seaborn
from datetime import date
import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.optimize import minimize
#from tqdm.notebook import tqdm as log_progress
from scipy.interpolate import griddata
from IPython.display import display
from tabulate import tabulate


def invsm(s, t, nmw):
    globals.initialise(s, t, nmw)
    import y3
    import wilson
    # set high precision for single points or comment for lower accuracy
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    y3.inv_sm_likelihoods()
    return

# INPUTS: s, t, mod: if True, it will use modified WCs corresponding to C9
# OUTPUTS: gzp, theta, d_chi2, p_quarks, p_ewpt, p_ewpt, p_val - best fit values and p-values
def fit_y3_model(s, t, mod = False, printPulls = False, new_mw = True):
    globals.initialise(s, t, new_mw)
    import y3
    import wilson
    # set high precision for single points or comment for lower accuracy
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    # starting point
    if globals.new_mw:
        gzp = 0.11 / (3 * abs(globals.s))
        if s == -t:
            theta = 0.
        else:
            #    gzp = 0.09 / (3 * abs(globals.s))    
            #    theta = -0.09 * 1.6 * abs(globals.s)/ (globals.s + globals.t)**2
            theta = -0.09 * abs(globals.s)/ (globals.s + globals.t)**2
        # START DEBUG
        # gzp = 0.01969849; theta = -0.02157001
        # END DEBUG
    else:
        gzp = 0.075 / (3 * abs(globals.s))
        if s == -t:
            theta = 0.
        else:
            theta = -0.22 * abs(globals.s) / (globals.s + globals.t)**2
    pars_start = [gzp, theta]
    import time
    start = time.time()
    from scipy.optimize import minimize
    if mod:
        res = minimize(y3.minus_lnL_mod, pars_start, method='nelder-mead',
                       options={'fatol': 0.1, 'xatol': 0.001, 'disp': True, 'maxfev': 200})
    else:
        res = minimize(y3.minus_lnL, pars_start, method='nelder-mead',
                       options={'fatol': 0.1, 'xatol': 0.001, 'disp': True, 'maxfev': 200})
    end = time.time()
    print('Took ' + str(end-start) + ' secs')
    print(res)
    # if (globals.new_mw):
    #     fname='best_fit_y3_new_mw_%d_%d.dat' % (globals.s, globals.t)
    # else:
    #     fname='best_fit_y3_%d_%d.dat' % (globals.s, globals.t)
    # import pickle
    # with open(fname, 'wb') as filehandle:
    #     pickle.dump(res, filehandle)
    gzp = res.x[0]; theta = res.x[1]; d_chi2 = -2 * res.fun
    p_dict = y3.get_p_values(globals.MZp, res.x[0], res.x[1])
    display('Printpulls = ',printPulls)
    if printPulls:
        y3.print_likelihoods(globals.MZp, gzp, theta, mod)
    return res.x[0], res.x[1], -2 * res.fun, p_dict['fast_likelihood_quarks.yaml'], p_dict['likelihood_ewpt.yaml'], p_dict['likelihood_lfu_fcnc.yaml'], p_dict['global']


def scan(s, t, new_mw = True):
    globals.initialise(s, t, new_mw)
    import y3
    import wilson
    # set high precision for single points or comment for lower accuracy
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog') 
    
    data_for_plot1 = []
    # resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
    resolution_y = 101
    resolution_x = 81

    # DEBUG START
    #resolution_y = 2
    #resolution_x = 2
    # DEBG END
    
    MZp = 1000

    theta_range = np.linspace(-0.10, 0., num=resolution_y)
    gzp_range   = np.linspace(0.0, 0.05, num=resolution_x)

    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[MZp, gzp, theta] for theta in theta_range for gzp in gzp_range]

    # I'm keeping ten cores free to avoid melt down
    Cores= os.cpu_count() - 1
    start = time.time()
    print("# Running ", resolution_x, "*", resolution_y, " parallel global fit with ", Cores, "cores")
    pool = Pool(Cores)

    # calc_likelihoods_tfhm, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(y3.calc_likelihoods_pars, parameter_list)
    pool.close()
    pool.join()
        
    end = time.time()
    today = date.today()

    print("# It took ", end-start, " seconds to run with resolution ",
          resolution_x, " * " ,resolution_y, "on ", today)

    # write output to datafile
    if (globals.new_mw):
        with open('Y3m3B3L3_newmw_mzp_1000.dat', 'wb') as filehandle:
            pickle.dump(result_list, filehandle)
    else:
        with open('Y3m3B3L3_oldmw_mzp_1000.dat', 'wb') as filehandle:
            pickle.dump(result_list, filehandle)


==> anc/g.gnu <==
set term pdfcairo enhanced color font "Arial,24"
set output "p_vals_new_mw.pdf"
set xlabel "t/s"
set ylabel "p-value"
set mxtics 2
set mytics 2
set ytics 0.2
set xtics 2
#set logscale y
set key box outside 
#set nokey

plot [-6:2.5] 0.05 notit w l lw 2 lt 1 lc rgb "red", \
"extra_points.dat" i 0 u 1:2 tit "Y_3" w l lt 0 lw 2 lc rgb "black", \
"fit_run.out" i 0 u ($2/$1):7 tit "EWPO" w lp pt 7 lw 2 ps 0.5 lc rgb "blue", \
"fit_run.out" i 0 u ($2/$1):6 tit "quarks" w lp pt 7 lw 2 ps 0.5 lc "magenta", \
"fit_run.out" i 0 u ($2/$1):8 tit "LFU" w lp pt 7 lw 2 ps 0.5 lc rgb "green", \
"fit_run.out" i 0 u ($2/$1):9 tit "global" w lp pt 7 lw 2 ps 0.5 lc rgb "black"

#xfset nokey
set output "p_vals_old_mw.pdf"
plot [-6:2.5] 0.05 notit w l lw 2 lt 1 lc rgb "red", \
"extra_points.dat" i 0 u 1:2 tit "Y_3" w l lt 0 lw 2 lc rgb "black", \
"fit_run.out" i 1 u ($2/$1):7 tit "EWPO" w lp pt 7 lw 2 ps 0.5 lc rgb "blue", \
"fit_run.out" i 1 u ($2/$1):6 tit "quarks" w lp pt 7 lw 2 ps 0.5 lc "magenta", \
"fit_run.out" i 1 u ($2/$1):8 tit "LFU" w lp pt 7 lw 2 ps 0.5 lc rgb "green", \
"fit_run.out" i 1 u ($2/$1):9 tit "global" w lp pt 7 lw 2 ps 0.5 lc rgb "black"

set key font "helvetica,10" box at 4.8, 0.45 opaque
set output "p_vals_mod_new_mw.pdf"
plot [-6:2.5] 0.05 notit w l lw 2 lt 1 lc rgb "red", \
"extra_points.dat" i 0 u 1:2 tit "Y_3" w l lt 0 lw 2 lc rgb "black", \
"fit_run.out" i 2 u ($2/$1):7 tit "EWPO" w lp pt 7 lw 2 ps 0.5 lc rgb "blue", \
"fit_run.out" i 2 u ($2/$1):6 tit "quarks" w lp pt 7 lw 2 ps 0.5 lc "magenta", \
"fit_run.out" i 2 u ($2/$1):8 tit "LFU" w lp pt 7 lw 2 ps 0.5 lc rgb "green", \
"fit_run.out" i 2 u ($2/$1):9 tit "global" w lp pt 7 lw 2 ps 0.5 lc rgb "black"

set output "p_vals_cdf_mw.pdf"
plot [-6:2.5] 0.05 notit w l lw 2 lt 1 lc rgb "red", \
"extra_points.dat" i 0 u 1:2 tit "Y_3" w l lt 0 lw 2 lc rgb "black", \
"fit_run.out" i 3 u ($2/$1):7 tit "EWPO" w lp pt 7 lw 2 ps 0.5 lc rgb "blue", \
"fit_run.out" i 3 u ($2/$1):6 tit "quarks" w lp pt 7 lw 2 ps 0.5 lc "magenta", \
"fit_run.out" i 3 u ($2/$1):8 tit "LFU" w lp pt 7 lw 2 ps 0.5 lc rgb "green", \
"fit_run.out" i 3 u ($2/$1):9 tit "global" w lp pt 7 lw 2 ps 0.5 lc rgb "black"



==> anc/globals.py <==
def initialise(ss, tt, nn = True):
    global new_mw
    global s, t
    global xq3, xl2, xe3, xu3, xd3, xh
    global MZp
    global flavio_dir
    global smelli_dir
    ##### You should change this data in order to run the code:
    #     Note that flavio and smelli should have been installed
    #     in flavio_dir and smelli_dir in **developer** version
    #     eg with 
    #     pip install -e flavio.zip --user
    new_mw = nn
    # rewritten for SUSY:
    site_packages = "/home/bca20/.local/lib/python3.8/site-packages/"
    #site_packages = "/local/scratch/public/bca20/"
    #site_packages = "/home/bca20/.local/lib/python3.8/site-packages/"
    #site_packages = "/mhome/damtp/hep/bca20/.local/lib/python3.8/site-packages/"
    flavio_dir=site_packages + "flavio/"
    smelli_dir=site_packages + "smelli/"
    ##### End of input data changes
    s = int(ss)
    t = int(tt)
    xq3=s+t
    xl2=-3*s-3*t
    xe3=-6*s-3*t
    xu3=4*s+t
    xd3=-2*s+t
    xh=3 * s
    print('# xq3=%d' % int(xq3) + ' xl2=%d' % int(xl2) + ' xe3=%d' % int(xe3 ) + ' xu3=%d' % int(xu3) + ' xd3=%d' % int(xd3) + ' xh=%d' % int(xh))
    MZp = 1000


==> anc/measurements.save.default <==
# This file contains all the experimental measurements.
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 12.5
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu BR 2021:
  experiment: LHCb
  inspire: Aaij:2021pkz
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 7.74 ± 0.53 ± 0.12 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 2.5
      value: 3.15 ± 0.29 ± 0.07 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.5
      q2max: 4.0
      value: 2.34 ± 0.26 ± 0.05 ± 0.11 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 3.11 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 3.15 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.78 ± 0.30 ± 0.08 ± 0.23 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 5.25 ± 0.29 ± 0.10 ± 0.25 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 4.19 ± 0.29 ± 0.12 ± 0.20 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 2.88 ± 0.15 ± 0.05 ± 0.14 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.63 ± 0.20 ± 0.11 ± 0.22 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]


LHCb Bs->phimumu 2021 0.1-0.98 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.254 ±0.045 ±0.017
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 ±0.068 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.213 ±0.082 ±0.005
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.178 ±0.072 ±0.001
  correlation: [[1.00, -0.03, 0.06, -0.20],
                [1.00, 0.11, 0.07],
                [1.00, 0.08],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-4.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: 0.723 ±0.053 ±0.015
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.030 ±0.057 ±0.004
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.110 ±0.079 ±0.002
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.101 ±0.075 ±0.001
  correlation: [[1.00, -0.12, 0.03, -0.12],
                [1.00, -0.07, 0.04],
                [1.00, 0.01],
                [1.00]]

LHCb Bs->phimumu 2021 4.0-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.701 ±0.050 ±0.016
    - name: <S3>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.162 ±0.067 ±0.012
    - name: <S4>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.222 ±0.092 ±0.010
    - name: <S7>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.175 ±0.089 ±0.003
  correlation: [[1.00, 0.15, 0.06, -0.01],
                [1.00, -0.04, -0.06],
                [1.00, 0.05],
                [1.00]]

LHCb Bs->phimumu 2021 6.0-8.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.624 ±0.051 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.013 ±0.080 ±0.009
    - name: <S4>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: -0.176 ±0.078 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.033 ±0.081 ±0.002
  correlation: [[1.00, 0.03, 0.07, 0.01],
                [1.00, -0.08, -0.01],
                [1.00, -0.05],
                [1.00]]

LHCb Bs->phimumu 2021 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.353 ±0.044 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.138 ±0.071 ±0.013
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.319 ±0.061 ±0.008
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.170 ±0.069 ±0.000
  correlation: [[1.00, 0.09, 0.02, -0.03],
                [1.00, -0.14, 0.11],
                [1.00, -0.01],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.715 ±0.036 ±0.013
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.083 ±0.047 ±0.006
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.155 ±0.058 ±0.004
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.020 ±0.059 ±0.001
  correlation: [[1.00, -0.03, 0.05, -0.08],
                [1.00, -0.07, -0.07],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2021 15.0-18.9 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.359 ±0.031 ±0.019
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.247 ±0.042 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.208 ±0.047 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.003 ±0.046 ±0.002
  correlation: [[1.00, 0.20, -0.04, 0.00],
                [1.00, -0.06, -0.08],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 1.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value:
         distribution: numerical
         x: [0.32203389830508472, 0.34406779661016951, 0.36610169491525424, 0.38813559322033897, 0.4101694915254237, 0.43220338983050843, 0.45423728813559322, 0.47627118644067795, 0.49830508474576268, 0.52033898305084747, 0.5423728813559322, 0.56440677966101693, 0.58644067796610166, 0.60847457627118651, 0.63050847457627124, 0.65254237288135597, 0.6745762711864407, 0.69661016949152543, 0.71864406779661016, 0.7406779661016949, 0.76271186440677963, 0.78474576271186436, 0.80677966101694909, 0.82881355932203382, 0.85084745762711855, 0.87288135593220328, 0.89491525423728802, 0.91694915254237297, 0.9389830508474577, 0.96101694915254243, 0.98305084745762716, 1.0050847457627119, 1.0271186440677966, 1.0491525423728814, 1.0711864406779661, 1.0932203389830508, 1.1152542372881356, 1.1372881355932203, 1.159322033898305, 1.1813559322033897, 1.2033898305084745, 1.2254237288135592, 1.2474576271186439, 1.2694915254237289, 1.2915254237288136, 1.3135593220338984, 1.3355932203389831, 1.3576271186440678, 1.3796610169491526, 1.4016949152542373, 1.423728813559322, 1.4457627118644067, 1.4677966101694915, 1.4898305084745762, 1.5118644067796609, 1.5338983050847459, 1.5559322033898306]
         y: [5.6809387153097712e-07, 6.0396698949963744e-06, 5.0150626650029067e-05, 0.0003252442213613549, 0.0016474524090636642, 0.006517577885966833, 0.020354852378992382, 0.05241872555125314, 0.11402931997866546, 0.21376567729264906, 0.35238195481274165, 0.51826255846771419, 0.690079259125155, 0.84088805077533757, 0.94804073141260814, 0.99705526660951094, 0.98621494071587834, 0.92325134828600275, 0.82319327858735192, 0.70253583154289834, 0.57669427782381144, 0.45717703819692768, 0.35138098968886583, 0.2627199920930387, 0.19170823632155595, 0.13692051144806572, 0.095966109900830474, 0.066164222711994056, 0.044971015782364079, 0.030190723371453614, 0.020053519226620586, 0.013198994295782356, 0.0086186961781051872, 0.0055903301579139381, 0.0036058135111671319, 0.0023072486153233413, 0.0014747707248869565, 0.00094165887445748651, 0.00060062261574288657, 0.00038269143292687658, 0.00024357616071383475, 0.00015486732723114267, 9.8361197460841327e-05, 6.2406064124841638e-05, 3.9552028358902991e-05, 2.5040887067679769e-05, 1.5836880526245869e-05, 1.0005264010065528e-05, 6.3143179585843096e-06, 3.9807355100871835e-06, 2.5069125268935054e-06, 1.5770810731381989e-06, 9.9107801111957362e-07, 6.2215793318564117e-07, 3.9015073327630452e-07, 2.4440112093889412e-07, 1.5293713179096793e-07]
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value:
         distribution: numerical
         x: [0.3254237288135593, 0.35084745762711866, 0.37627118644067797, 0.40169491525423728, 0.42711864406779659, 0.4525423728813559, 0.47796610169491527, 0.50338983050847452, 0.52881355932203389, 0.55423728813559325, 0.57966101694915251, 0.60508474576271187, 0.63050847457627124, 0.65593220338983049, 0.68135593220338986, 0.70677966101694922, 0.73220338983050848, 0.75762711864406773, 0.78305084745762721, 0.80847457627118646, 0.83389830508474572, 0.85932203389830519, 0.88474576271186445, 0.9101694915254237, 0.93559322033898318, 0.96101694915254243, 0.98644067796610169, 1.0118644067796612, 1.0372881355932204, 1.0627118644067797, 1.0881355932203389, 1.1135593220338984, 1.1389830508474577, 1.1644067796610169, 1.1898305084745764, 1.2152542372881356, 1.2406779661016949, 1.2661016949152544, 1.2915254237288136, 1.3169491525423729, 1.3423728813559324, 1.3677966101694916, 1.3932203389830509, 1.4186440677966103, 1.4440677966101696, 1.4694915254237289, 1.4949152542372883, 1.5203389830508476, 1.5457627118644068, 1.5711864406779663, 1.5966101694915256, 1.6220338983050848]
         y: [9.2859885275453659e-07, 1.1173017058353056e-05, 0.00010059366576480207, 0.00067768623024118326, 0.0034162098607083643, 0.012949198351074815, 0.038717629066264123, 0.094109769203649676, 0.19164234971831345, 0.33470835646281444, 0.51125877432706002, 0.69557899360943121, 0.85467064508473634, 0.96097083389228344, 0.99979983632838498, 0.9712647296315845, 0.88843328568449786, 0.77113802765151196, 0.63861141674216759, 0.50760009664448069, 0.38914997280248886, 0.288889998190972, 0.20851010317320542, 0.14677710158297538, 0.10105380017120832, 0.068242816690122929, 0.045289401093338538, 0.029612915425365847, 0.019110334062907564, 0.012233215491691747, 0.0076929020768207864, 0.0048138700412563296, 0.0029974579393755355, 0.0018572330902757665, 0.0011450759860078946, 0.00070251690600029945, 0.00042887806216228703, 0.00026053463320952971, 0.00015748952482220918, 9.4731074074424259e-05, 5.6700622791742157e-05, 3.3770522164974281e-05, 2.0014387384152143e-05, 1.1803244567977215e-05, 6.9265199506158483e-06, 4.0446724037264971e-06, 2.3502074211150378e-06, 1.358887843829664e-06, 7.818359082179601e-07, 4.4761248450030899e-07, 2.5500185999955114e-07, 1.4455698588682474e-07]

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2 e tau:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_tau: -0.018 ± 0.017

PDG g-2 mu:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10

FNAL g-2:
  experiment: Muon g-2
  values:
    a_mu: 116592040(54) e-11

FNAL g-2 combination:
  experiment: Muon g-2
  values:
    a_mu: 116592061(41) e-11

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  inspire: Aaij:2020sbt
  values:
    BR(KS->mumu): 0.9 +0.7 -0.6 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


LHCb Bs->mumu 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_01_archilli.pdf
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [8.161097450987314e-10, 9.172370129183739e-10, 1.0183642807380164e-09,
      1.119491548557659e-09, 1.2206188163773015e-09, 1.3217460841969438e-09,
      1.4228733520165864e-09, 1.524000619836229e-09, 1.6251278876558715e-09,
      1.7262551554755139e-09, 1.8273824232951565e-09, 1.9285096911147992e-09,
      2.0296369589344414e-09, 2.130764226754084e-09, 2.2318914945737265e-09,
      2.3330187623933687e-09, 2.4341460302130116e-09, 2.5352732980326538e-09,
      2.6364005658522963e-09, 2.737527833671939e-09, 2.8386551014915815e-09,
      2.939782369311224e-09, 3.0409096371308666e-09, 3.1420369049505088e-09,
      3.2431641727701513e-09, 3.344291440589794e-09, 3.4454187084094364e-09,
      3.546545976229079e-09, 3.6476732440487216e-09, 3.748800511868364e-09,
      3.849927779688006e-09, 3.951055047507649e-09, 4.052182315327292e-09,
      4.153309583146934e-09, 4.254436850966576e-09, 4.355564118786219e-09,
      4.456691386605861e-09, 4.557818654425504e-09, 4.658945922245146e-09,
      4.7600731900647885e-09, 4.8612004578844315e-09, 4.962327725704074e-09,
      5.063454993523717e-09, 5.164582261343359e-09, 5.265709529163002e-09,
      5.366836796982644e-09, 5.467964064802286e-09, 5.569091332621929e-09,
      5.670218600441571e-09, 5.771345868261214e-09]
    - [-4.806317281473294e-13, 1.2345785573114215e-11, 2.517220287437576e-11,
      3.7998620175637304e-11, 5.082503747689885e-11, 6.365145477816038e-11,
      7.647787207942193e-11, 8.930428938068348e-11, 1.0213070668194502e-10,
      1.1495712398320657e-10, 1.277835412844681e-10, 1.4060995858572965e-10,
      1.534363758869912e-10, 1.6626279318825274e-10, 1.790892104895143e-10,
      1.9191562779077584e-10, 2.0474204509203738e-10, 2.1756846239329893e-10,
      2.3039487969456047e-10, 2.43221296995822e-10, 2.5604771429708354e-10,
      2.688741315983451e-10, 2.8170054889960663e-10, 2.945269662008682e-10,
      3.0735338350212973e-10, 3.2017980080339127e-10, 3.330062181046528e-10,
      3.4583263540591437e-10, 3.586590527071759e-10, 3.7148547000843746e-10,
      3.84311887309699e-10, 3.9713830461096055e-10, 4.099647219122221e-10,
      4.2279113921348364e-10, 4.356175565147452e-10, 4.4844397381600674e-10,
      4.612703911172683e-10, 4.740968084185298e-10, 4.869232257197914e-10,
      4.997496430210529e-10, 5.125760603223145e-10, 5.25402477623576e-10,
      5.382288949248376e-10, 5.510553122260991e-10, 5.638817295273607e-10,
      5.767081468286222e-10, 5.895345641298837e-10, 6.023609814311453e-10,
      6.151873987324068e-10, 6.280138160336684e-10]
    y:
    - [1.3143971288076154e-07, 1.6755574140528865e-07, 2.1438805879965477e-07,
      2.6949475183470924e-07, 3.328040377252256e-07, 4.037526777806398e-07,
      4.812057399467049e-07, 5.634232142170774e-07, 6.480779255863594e-07,
      7.323324453975564e-07, 8.129762839907415e-07, 8.866169546500622e-07,
      9.499106170747565e-07, 9.998112195582903e-07, 1.0338126084176268e-06,
      1.0501569176253147e-06, 1.0479851407705222e-06, 1.0274119355709363e-06,
      9.89515594239799e-07, 9.362444008012251e-07, 8.702506942066767e-07,
      7.946723050354229e-07, 7.128864032012355e-07, 6.28262502287632e-07,
      5.43939380477658e-07, 4.626455819989729e-07, 3.8657600234196844e-07,
      3.1732911198780797e-07, 2.5590189184052137e-07, 2.0273355275584232e-07,
      1.5778522014451437e-07, 1.2064117640406132e-07, 9.061776806980534e-08,
      6.686821241756268e-08, 4.8474643070889164e-08, 3.452216952865536e-08,
      2.4152945215627934e-08, 1.6600863019562537e-08, 1.120933349285156e-08,
      7.435624825974161e-09, 4.845556944527237e-09, 3.1021192526317316e-09,
      1.9510204916827195e-09, 1.2054625618269739e-09, 7.317018912211048e-10,
      4.3631805287288124e-10, 2.5559993665694084e-10, 1.4709802969645628e-10,
      8.3173370539074e-11, 4.838349684623135e-11]
    - [3.878158386282714e-07, 4.923565057071156e-07, 6.271847100380089e-07,
      7.849091146019531e-07, 9.650100508837757e-07, 1.1655552247408418e-06,
      1.3830007916261671e-06, 1.6121318430435743e-06, 1.8461510784103667e-06,
      2.076932942174604e-06, 2.2954416924029405e-06, 2.4922902054066044e-06,
      2.6583949932370254e-06, 2.785665492129056e-06, 2.867655471579275e-06,
      2.9001037543765547e-06, 2.8813011511019937e-06, 2.8122396320916843e-06,
      2.6965256163258486e-06, 2.5400679268081143e-06, 2.350577991496837e-06,
      2.136941113536936e-06, 1.908530032289909e-06, 1.6745341016601958e-06,
      1.4433695823351153e-06, 1.2222207581884215e-06, 1.016740952924921e-06,
      8.309206119556645e-07, 6.671097718695534e-07, 5.261670242605017e-07,
      4.0769792909266544e-07, 3.103429890095672e-07, 2.320779749252951e-07,
      1.7049610746227568e-07, 1.2305055152644164e-07, 8.724513427486225e-08,
      6.076974592208995e-08, 4.158360914700069e-08, 2.795409869342407e-08,
      1.846109097666488e-08, 1.1977268495878096e-08, 7.63390520038444e-09,
      4.779960349141002e-09, 2.9402914431705277e-09, 1.7768264904040581e-09,
      1.0548439471828293e-09, 6.152051528232841e-10, 3.524846977673467e-10,
      1.9842309385662363e-10, 1.1495466379726905e-10]
    - [1.2014436902795998e-06, 1.5185447893919208e-06, 1.925103151160912e-06,
      2.397663280391058e-06, 2.933667799230927e-06, 3.526324138942143e-06,
      4.164108918103236e-06, 4.8307046501541675e-06, 5.505381825137618e-06,
      6.1638627321237425e-06, 6.779646138952983e-06, 7.325708763765445e-06,
      7.776440009802843e-06, 8.109620986110776e-06, 8.308236356884218e-06,
      8.361913740801027e-06, 8.267821232058892e-06, 8.030914949612443e-06,
      7.663506496478017e-06, 7.184202870200959e-06, 6.616345866810279e-06,
      5.98613306116247e-06, 5.32063034614291e-06, 4.6458840045730515e-06,
      3.9853107633474605e-06, 3.3584939957941176e-06, 2.7804527210884677e-06,
      2.2613876060897213e-06, 1.806853972623918e-06, 1.4182724167657027e-06,
      1.09366625629743e-06, 8.285114661640026e-07, 6.165961207768514e-07,
      4.508079927326622e-07, 3.23795628465097e-07, 2.2847511741181883e-07,
      1.583781959366717e-07, 1.0785503610951304e-07, 7.215626084189784e-08,
      4.742377981174449e-08, 3.062011839728919e-08, 1.942254427469606e-08,
      1.2103024962028665e-08, 7.409182500171793e-09, 4.455897683328949e-09,
      2.6326230658033262e-09, 1.5280258752373937e-09, 8.712871107768282e-10,
      4.881169129589731e-10, 2.81532333976248e-10]
    - [3.5512584579519983e-06, 4.468647340339764e-06, 5.6378385238397355e-06,
      6.9880601050394705e-06, 8.50920888723028e-06, 1.017912137015934e-05,
      1.1962445019992374e-05, 1.3810778856070362e-05, 1.5664081788290815e-05,
      1.745340905508156e-05, 1.910487264657185e-05, 2.0544547540269027e-05,
      2.170388949465396e-05, 2.2525119953383325e-05, 2.2965992024817315e-05,
      2.300339099614038e-05, 2.2635342349851368e-05, 2.188118448903938e-05,
      2.077988514176331e-05, 1.9386705451532687e-05, 1.7768609198967747e-05,
      1.5998947515127744e-05, 1.4152004113933023e-05, 1.2297958778631169e-05,
      1.0498727759497285e-05, 8.804990057720458e-06, 7.254535662118636e-06,
      5.871903699189567e-06, 4.669138787406241e-06, 3.6473983434362364e-06,
      2.799098388218693e-06, 2.1102877903718563e-06, 1.5629812303778612e-06,
      1.1372459359550984e-06, 8.129120827678179e-07, 5.708490970113024e-07,
      3.9381079115952517e-07, 2.668962432896393e-07, 1.7769936003436777e-07,
      1.1622988844699752e-07, 7.468585078415249e-08, 4.7146276475890016e-08,
      2.923782208898335e-08, 1.781275907573335e-08, 1.066119588968462e-08,
      6.268580492145601e-09, 3.620937635200255e-09, 2.054761582939629e-09,
      1.1456030353571561e-09, 6.578217010695314e-10]
    - [1.0012194750732034e-05, 1.2542748254188678e-05, 1.5748507740828435e-05,
      1.94264398920484e-05, 2.35415787103018e-05, 2.802634751128961e-05,
      3.2778266080756146e-05, 3.76611870375674e-05, 4.250994927868001e-05,
      4.7138496193842194e-05, 5.135106023574008e-05, 5.49555628765868e-05,
      5.777799413348091e-05, 5.967628987839631e-05, 6.055217169842563e-05,
      6.0359576906901085e-05, 5.9108672326432555e-05, 5.6864965047077776e-05,
      5.374361841185967e-05, 4.989965968621665e-05, 4.5515238101258064e-05,
      4.078538897534152e-05, 3.590384435813971e-05, 3.105030360539911e-05,
      2.638027410665753e-05, 2.2018174586969625e-05, 1.8053934920942423e-05,
      1.4542899022174779e-05, 1.1508498330125619e-05, 8.94694739482911e-06,
      6.833129682293861e-06, 5.126878160804805e-06, 3.778982533838147e-06,
      2.736436200158007e-06, 1.946634086661577e-06, 1.3604164509870408e-06,
      9.340023751740241e-07, 6.29959515981444e-07, 4.1741288883493723e-07,
      2.717112521328095e-07, 1.7375525456093286e-07, 1.091583153703817e-07,
      6.736964465049191e-08, 4.0847007302895264e-08, 2.4330149851906002e-08,
      1.4236980132773442e-08, 8.184262089264092e-09, 4.621997780301608e-09,
      2.564558456209408e-09, 1.466075241281866e-09]
    - [2.6925122850136274e-05, 3.3580775899661266e-05, 4.196116921338174e-05,
      5.151233102498406e-05, 6.212456764756859e-05, 7.360445648143717e-05,
      8.567091300577134e-05, 9.796055451665948e-05, 0.00011004178558093598,
      0.00012143743267761667, 0.00013165461274280496, 0.00014021941055609256,
      0.0001467130510178178, 0.00015080575479591127, 0.0001522844766195325,
      0.0001510712803060575, 0.00014723014471851355, 0.0001409613734257016,
      0.00013258428793284037, 0.0001225102857593278, 0.00011120942611868417,
      9.917431301995037e-05, 8.688511021532625e-05, 7.477907114264734e-05,
      6.322710989191337e-05, 5.251884294129565e-05, 4.285638379063573e-05,
      3.4356146831789824e-05, 2.705714269967018e-05, 2.09337950761388e-05,
      1.591118624239949e-05, 1.1880800528396577e-05, 8.715200923532663e-06,
      6.280549717829088e-06, 4.446378876819572e-06, 3.092458135358364e-06,
      2.1129525589206088e-06, 1.418287311999475e-06, 9.352489809535511e-07,
      6.058691285356904e-07, 3.855839595345448e-07, 2.410724868039112e-07,
      1.4806925506370956e-07, 8.934508974397179e-08, 5.296208106926559e-08,
      3.0842384602925764e-08, 1.7644908460406724e-08, 9.916979721530528e-09,
      5.4761135793382595e-09, 3.1166333958619604e-09]
    - [6.906668313012352e-05, 8.575732956186705e-05, 0.00010664444910518821,
      0.0001302901813786018, 0.00015637728784434176, 0.00018438441889926993,
      0.0002135813442939544, 0.0002430473928472478, 0.0002717109696450763,
      0.00029840901026948255, 0.0003219624670785568, 0.00034126135850199224,
      0.00035535099712204584, 0.0003635101283422277, 0.0003653120920562674,
      0.00036066179031898194, 0.00034980400289297866, 0.0003333020386411523,
      0.00031198931426713194, 0.00028689965332604194, 0.00025918441400580244,
      0.0002300256647830528, 0.00020055443100080742, 0.00017178165522827265,
      0.0001445472584485199, 0.00011948998025511225, 9.703796361222736e-05,
      7.741772646406627e-05, 6.067750388047435e-05, 4.6720077510057935e-05,
      3.534011487920427e-05, 2.6261583762870605e-05, 1.9171779470618276e-05,
      1.3749676815545904e-05, 9.687486496683803e-06, 6.705301099101227e-06,
      4.559466332271936e-06, 3.0457783568149503e-06, 1.9988082521484024e-06,
      1.2886427231515961e-06, 8.161734666242477e-07, 5.078330630319645e-07,
      3.104188086286615e-07, 1.8640760958736684e-07, 1.0996837338843819e-07,
      6.373243613896139e-08, 3.628622525075002e-08, 2.0296054446932957e-08,
      1.1153593007426295e-08, 6.319717743533776e-09]
    - [0.00016898824159318238, 0.00020889533999076616, 0.0002585270020477927,
      0.0003143324047847952, 0.00037545764742456106, 0.0004405764796667535,
      0.0005078906498299419, 0.00057518527458585, 0.0006399328844396852,
      0.0006994404281688645, 0.000751029226297061, 0.0007922315828437287,
      0.0008209851185886091, 0.0008358045715637599, 0.0008359124109909469,
      0.0008213031522356837, 0.0007927464542222013, 0.0007517174122562096,
      0.0007002688170678787, 0.0006408619790246185, 0.0005761733208704028,
      0.000508897560372663, 0.00044156653039267374, 0.00037640075045090545,
      0.00031520519607060283, 0.00025931331072613786, 0.00020957757276104735,
      0.00016640001338963863, 0.00012979275829857865, 9.945717548995427e-05,
      7.487043136090336e-05, 5.536981896423373e-05, 4.022762807661953e-05,
      2.871205672092239e-05, 2.0132269467789502e-05, 1.386786868287441e-05,
      9.384589075601519e-06, 6.238919119242814e-06, 4.074665897876527e-06,
      2.6143468641258774e-06, 1.6478700703451394e-06, 1.0204019459039014e-06,
      6.207377315613601e-07, 3.7096553756799563e-07, 2.1779481746703184e-07,
      1.256174783601415e-07, 7.117724193342503e-08, 3.9620576827304853e-08,
      2.1668763008603573e-08, 1.2223248032571816e-08]
    - [0.00039438186646648354, 0.0004853542321723032, 0.0005977868577293553,
      0.0007233402264657754, 0.000859888793608009, 0.0010043366269493344,
      0.0011527070623903854, 0.00130029078913531, 0.0014417867404345754,
      0.0015713409437372082, 0.0016828173609173085, 0.0017701294051428698,
      0.0018279632356868454, 0.0018525219263622545, 0.0018425557706182286,
      0.0017987031136440731, 0.0017240606298846923, 0.0016234074512958695,
      0.0015023449125816264, 0.0013666841888260242, 0.0012220907537563196,
      0.0010739625824349912, 0.0009273367019435951, 0.0007866780910791251,
      0.0006556158489424182, 0.0005367730397709699, 0.00043173822575219686,
      0.00034114488550634825, 0.0002648169511951894, 0.0002019487885619652,
      0.00015129524456375425, 0.00011135195787332647, 8.051169905449505e-05,
      5.7188496680587516e-05, 3.9906801735785014e-05, 2.7357330731396753e-05,
      1.8424218378675937e-05, 1.2189698918045839e-05, 7.922923076961127e-06,
      5.059020676819562e-06, 3.173481886714675e-06, 1.9556635782040134e-06,
      1.1839703480926432e-06, 7.041676322992058e-07, 4.114336849823498e-07,
      2.3616317934317268e-07, 1.3317204923583622e-07, 7.377386435530905e-08,
      4.0153740722937154e-08, 2.255008229514748e-08]
    - [0.0008779600100472563, 0.0010759173050029903, 0.0013200865896182078,
      0.0015944644450386616, 0.0018992485360804115, 0.0022341086902125298,
      0.0025953558163453946, 0.002972967203139714, 0.003350371306348937,
      0.003704947243630405, 0.004011825689654762, 0.004246707236641231,
      0.004389871691339067, 0.004428864585012034, 0.0043614469563759495,
      0.004193613987866994, 0.003940597327127577, 0.0036240007064297984,
      0.0032684859882075234, 0.0028981743107013114, 0.002533155303436334,
      0.0021868050487843563, 0.001865268719867461, 0.0015698615209088856,
      0.0013009218075195575, 0.0010598473376912806, 0.0008483571627101799,
      0.0006671244730526696, 0.0005153753017353592, 0.00039113698579221434,
      0.00029162363675067126, 0.00021360190075703708, 0.00015370077550266292,
      0.00010865145810091282, 7.545423381161596e-05, 5.147782894686843e-05,
      3.450208857865435e-05, 2.2717425033980033e-05, 1.4694722047332078e-05,
      9.337964150876157e-06, 5.829503713252749e-06, 3.5751932247453514e-06,
      2.1540511329980484e-06, 1.2749731899557654e-06, 7.413693906796e-07,
      4.235033051715009e-07, 2.3766624873098872e-07, 1.3102880287815892e-07,
      7.09741830905938e-08, 3.968187084803883e-08]
    - [0.0018764561284311935, 0.0023168032934362667, 0.0028933390577685395,
      0.0035879221034242795, 0.004403746909369159, 0.005327283547839644,
      0.006328362962470507, 0.007361831428218348, 0.008370438468618428,
      0.009289066631420905, 0.010051629922122824, 0.010599091572903388,
      0.01088750695822243, 0.01089423186887567, 0.010621059386190452,
      0.010093474101926587, 0.009356512600727427, 0.008468021613550172,
      0.007490908906455613, 0.006485909751590989, 0.005506111073585192,
      0.004593763374131916, 0.003778844821883293, 0.0030775754869655993,
      0.0024901190113992204, 0.0020012474895173523, 0.0015905076944715938,
      0.001244395470055364, 0.0009567171380226711, 0.0007226017576241253,
      0.0005361701932106662, 0.0003908362790406975, 0.0002798824244288091,
      0.00019689964764932393, 0.00013608266478623516, 9.239516079683426e-05,
      6.162886939827422e-05, 4.038385090577342e-05, 2.5996795241847383e-05,
      1.644070556533124e-05, 1.0214324342608954e-05, 6.234295607862032e-06,
      3.738123904009008e-06, 2.201955551737455e-06, 1.2742421249491446e-06,
      7.244091425229982e-07, 4.0458002944790773e-07, 2.219798302655314e-07,
      1.1966228624804143e-07, 6.660681221120903e-08]
    - [0.004019202705097488, 0.005086863288911091, 0.006503492105157221,
      0.008200967959314404, 0.010166553385107035, 0.012357190882697232,
      0.014694691641851571, 0.01706621425521726, 0.0193312573434082,
      0.021335189090282015, 0.02292765974137403, 0.023982724447374506,
      0.024416658501926414, 0.024199708975018684, 0.02335934878222799,
      0.02197459747229823, 0.020163011956146885, 0.0180634146963787,
      0.015817951194192794, 0.013556640288436837, 0.0113864909367797,
      0.009385942626411962, 0.00760424209126274, 0.006064790298997352,
      0.004771378635786645, 0.003715141417146592, 0.0028762225620108384,
      0.0022178188029899387, 0.0016939202634323953, 0.0012732975826321255,
      0.00094027019751445, 0.0006821108883180314, 0.00048612230834304334,
      0.0003403491534720473, 0.00023409511570607718, 0.00015817891217596728,
      0.00010500098447330219, 6.847415977064824e-05, 4.386807801113148e-05,
      2.7609532741194525e-05, 1.707096456459028e-05, 1.0369208789530402e-05,
      6.187592896172501e-06, 3.6273244181497616e-06, 2.0890056813817425e-06,
      1.181901808470781e-06, 6.569188556052142e-07, 3.586993688441487e-07,
      1.9243521326668392e-07, 1.0663886504813545e-07]
    - [0.008286018421272055, 0.010596353446805278, 0.013657163774021605,
      0.017310702097171834, 0.021514430551885764, 0.02615497317809468,
      0.031041342652189587, 0.03591134355518113, 0.04045272238404731,
      0.04433757545772332, 0.047264684004995346, 0.0490016186315763,
      0.049417765165917296, 0.048501274795695486, 0.04635679808016782,
      0.043185457974566216, 0.039252386087135605, 0.03484920912984323,
      0.030258791364385956, 0.025727719333698825, 0.02144931528937487,
      0.017557300347701307, 0.014128256350743416, 0.011190028227988178,
      0.008733102336691724, 0.006722590071675267, 0.0051097472975591834,
      0.0038433020414656207, 0.002873963336763166, 0.002139216300594083,
      0.0015725681876093873, 0.0011355117219553467, 0.0008053685301630957,
      0.0005611559853822398, 0.00038411484231588194, 0.0002583016214424095,
      0.0001706403488962137, 0.00011074519261673418, 7.060843564643809e-05,
      4.422591744325105e-05, 2.721357929033965e-05, 1.6450649015466624e-05,
      9.769424050484635e-06, 5.699587689487279e-06, 3.2666790927706572e-06,
      1.8393232500653287e-06, 1.017415155480883e-06, 5.528749320965712e-07,
      2.951827564096759e-07, 1.628514270572306e-07]
    - [0.015802746303416527, 0.02036342682499735, 0.026394641253143572,
      0.033557186332863184, 0.04173107940290871, 0.05065083762812927,
      0.059900180506104864, 0.06893545707503639, 0.07713825796976341,
      0.08389080914265963, 0.08866052380844673, 0.09107618012284269,
      0.0909792893923991, 0.08844016431675276, 0.08373699402836118,
      0.07730492423756738, 0.06966805969517792, 0.06136907314452633,
      0.05290893725169193, 0.0447046138771093, 0.03706718935880667,
      0.030198484746030523, 0.024201435261409884, 0.0190986218097669,
      0.01485383446399662, 0.01139283490674209, 0.008620991738309615,
      0.00643687600891452, 0.004742872823804181, 0.0034565736726872424,
      0.0025067280235820076, 0.0018021565108339588, 0.0012726761483580762,
      0.0008825209000401272, 0.0006011908008486165, 0.00040233534029526894,
      0.0002645163926354785, 0.0001708462911704363, 0.0001084044408526838,
      6.757361397082814e-05, 4.138050378420346e-05, 2.4894474046251322e-05,
      1.47129138225224e-05, 8.542460544409665e-06, 4.872544636991134e-06,
      2.730343104983061e-06, 1.5030283735163536e-06, 8.128411601937435e-07,
      4.3189673775756606e-07, 2.3721935703904464e-07]
    - [0.027987402867038106, 0.03625882172962324, 0.0471556347027433,
      0.0600059919864356, 0.07452582686601743, 0.09016422218130958,
      0.10611009642196995, 0.12135349294645358, 0.13479689196918745,
      0.14539912289139034, 0.15232354070508705, 0.15505772789147837,
      0.15347908296662172, 0.14785519258155216, 0.1387826466244493,
      0.12708188456325567, 0.11367427869128774, 0.09946620265084169,
      0.08525804535951334, 0.07168744193010929, 0.059206897494577956,
      0.04808964074175451, 0.038454462715607075, 0.030300097156348273,
      0.02354139144440082, 0.018042020194830404, 0.01364096678983312,
      0.010171960270806886, 0.007476351218471071, 0.005410904809049208,
      0.0038563685723545077, 0.0027264695079991207, 0.0019167571919672082,
      0.001323837853241692, 0.0008975171090766035, 0.0005977621608546887,
      0.0003911133510466263, 0.0002514000830471566, 0.00015875110128171815,
      9.84819481364428e-05, 6.001849068462209e-05, 3.5933710362910214e-05,
      2.1135260763663382e-05, 1.2212419454036325e-05, 6.932412053581693e-06,
      3.865944183858298e-06, 2.1179482510703917e-06, 1.1398918907650096e-06,
      6.027650358349336e-07, 3.296005056631782e-07]
    - [0.046244732522935796, 0.06008305978598615, 0.07820947167811229,
      0.099399841870745, 0.12307285793597904, 0.14820844201776764,
      0.173382869366001, 0.1968855759057625, 0.21693097339053388,
      0.231972573557074, 0.2409329202760391, 0.24324209455950638,
      0.23884759484442053, 0.22827434843252675, 0.21260353887791783,
      0.19327785562608682, 0.1717813016309308, 0.1494782588002947,
      0.12753162629687695, 0.10683466246865321, 0.08799083764288962,
      0.07133635340219853, 0.05698652384119334, 0.04489160096621376,
      0.03489149608074725, 0.026762914903077768, 0.02025601326928009,
      0.015120291114243145, 0.011121006944101515, 0.00804809550702474,
      0.005719804539052468, 0.003987370347158769, 0.0027517077337369045,
      0.0018926648860711382, 0.0012780217654270488, 0.0008471084478084579,
      0.0005515984624692991, 0.0003528544785613495, 0.0002217465009047354,
      0.00013690095300907744, 8.303185139694773e-05, 4.9473373640487865e-05,
      2.8959221682665075e-05, 1.665293546067689e-05, 9.407695818524894e-06,
      5.2211273829499e-06, 2.8466486399347956e-06, 1.5247266697841597e-06,
      8.023919022747003e-07, 4.368134173560756e-07]
    - [0.07158445281804932, 0.09302848092935877, 0.12090593495803047,
      0.15316411244487396, 0.1887448061009076, 0.22579739779325633,
      0.2614884002757343, 0.292921205438738, 0.31839578366217797,
      0.3370059833355617, 0.3477804503230653, 0.34990707789131303,
      0.3430463154257397, 0.3274274821068517, 0.303895712701679,
      0.2744764864036755, 0.24221597986897694, 0.20967801786067916,
      0.1782302694209903, 0.14888874847669872, 0.12238969083576622,
      0.09911434330491936, 0.07915091230239696, 0.06237581830126315,
      0.048529563417214636, 0.03727970720230771, 0.028268297223272478,
      0.02114430378176136, 0.01558336720678232, 0.011297819203122046,
      0.008039884241637988, 0.005600661415843939, 0.003813551435521003,
      0.0025767957640825357, 0.0017352097746701105, 0.0011450684782175619,
      0.00074203767176903, 0.00047239832901241146, 0.00029544681040962384,
      0.0001815259896810822, 0.0001095687923747419, 6.497158943610737e-05,
      3.784849909045668e-05, 2.1660196238106232e-05, 1.2177683048601272e-05,
      6.725978894629646e-06, 3.649512776857374e-06, 1.9453727630537498e-06,
      1.0188436034958622e-06, 5.521875009689652e-07]
    - [0.10417427861153888, 0.13507175872908697, 0.1748698971078963,
      0.2203208440840055, 0.26873281353184725, 0.31528207996543045,
      0.35781099935525235, 0.3960463303985239, 0.4280319984007567,
      0.45138307309417597, 0.46430440525010747, 0.46581320386380315,
      0.4557847500260945, 0.43493079392238504, 0.4046294435992858,
      0.3665587862107206, 0.322613598762037, 0.2768549106811463,
      0.23406632576906788, 0.19508880865214445, 0.1601444158739771,
      0.12959649615398586, 0.10348506146868046, 0.08159353189103834,
      0.06354616390456565, 0.04888699582879883, 0.037137913755639296,
      0.027837373951272594, 0.02056319944980149, 0.014943429826295967,
      0.010658961536990237, 0.007441089650889416, 0.005066679857915346,
      0.003369144935105159, 0.0022429001686742975, 0.0014763211690452796,
      0.0009521631261095272, 0.0006032586709018969, 0.0003754778630608511,
      0.00022959036395608473, 0.00013791500830080195, 8.1387546725429e-05,
      4.7183802773288645e-05, 2.687302006868829e-05, 1.5035870183334522e-05,
      8.264740326477967e-06, 4.4629129160117466e-06, 2.367533684930724e-06,
      1.233988211319264e-06, 6.658243526291292e-07]
    - [0.14295258586521578, 0.18449644637032697, 0.23730697108403642,
      0.29483534729822264, 0.35150186086682284, 0.40725686147712775,
      0.4609968792560449, 0.5091810266167391, 0.548543099499461,
      0.5763624101704061, 0.5906438121333615, 0.590338009956198,
      0.5754676492969549, 0.5471244938757871, 0.5073365883259973,
      0.45882114749836655, 0.404576827694967, 0.3472231362027647,
      0.2910192101687822, 0.24147675495007767, 0.19799176118315928,
      0.16012856158521738, 0.1278452373656424, 0.1008251241238298,
      0.07857195762356313, 0.06050362259128342, 0.04602008403686766,
      0.03454795016515069, 0.025566106578071835, 0.018617332403171632,
      0.013310398766700367, 0.009316339495672512, 0.0063616913006917354,
      0.004223294104636544, 0.002763863221060174, 0.001814573513848057,
      0.0011653834366253425, 0.0007348037384120521, 0.0004551577410123571,
      0.00027697531429688355, 0.00016558033190516703, 9.724448667249806e-05,
      5.610606130029695e-05, 3.180117231181245e-05, 1.770781730218247e-05,
      9.686691965566936e-06, 5.205644434855982e-06, 2.7482868925113143e-06,
      1.4255651253795088e-06, 7.657823336548093e-07]
    - [0.1854599689522234, 0.23770677086176503, 0.3017054765082973,
      0.36771801835895557, 0.43575053651608375, 0.5040382279992887,
      0.568686239335691, 0.6257889826414907, 0.6716270634504165,
      0.7030294881332778, 0.7177347507957904, 0.7146600170410252,
      0.694032927376061, 0.6573637390190552, 0.6072625399608609,
      0.5471322539647726, 0.4807871192404329, 0.41202879134428555,
      0.34437405708641927, 0.2836681881657103, 0.23216980790489183,
      0.18763972395029052, 0.14974027924592867, 0.11806172399705551,
      0.09199751977031469, 0.07085000036779233, 0.053906918849703986,
      0.04049130946439269, 0.02998987967727146, 0.02186557720084884,
      0.01565945493188526, 0.010986010114428083, 0.007525144512823924,
      0.005013200122502506, 0.003255805275386592, 0.0021244105959775756,
      0.0013604952337115685, 0.0008537213099644636, 0.0005262795683261074,
      0.0003187171636744671, 0.00018961947874462478, 0.00011082787323274717,
      6.363610717139011e-05, 3.589605849752246e-05, 1.989200127331423e-05,
      1.0829259152812234e-05, 5.79172015949137e-06, 3.043020983052509e-06,
      1.5708694534651663e-06, 8.400942097236673e-07]
    - [0.22798253624740794, 0.2892454829594624, 0.3614255481099703,
      0.437850716330899, 0.5173637187162946, 0.596240347988964,
      0.6701806770690677, 0.734695738716481, 0.7855398449709476,
      0.8191699173616359, 0.8331531688418914, 0.8264579934743063,
      0.7995797694737496, 0.7544802727836105, 0.6943509902131297,
      0.6232399847445586, 0.545602857368006, 0.4658466274938782,
      0.3879851265074443, 0.3174021705610295, 0.25905163089533073,
      0.20917082814026852, 0.16676970033327712, 0.13136917920138513,
      0.10227563317567655, 0.07869836121917637, 0.05983315011316557,
      0.04491680657866178, 0.03325830428584697, 0.024252646852750057,
      0.01738299847008973, 0.01221561952977842, 0.008391030369243935,
      0.005613831364122436, 0.0036513564328295224, 0.002369356078900177,
      0.0015149057788086766, 0.0009461138247659428, 0.0005804349938789006,
      0.00034982620713148766, 0.00020712839954953118, 0.00012048015342475733,
      6.884619280267259e-05, 3.864852286805729e-05, 2.1314464482658403e-05,
      1.1547939653109026e-05, 6.146432833503672e-06, 3.2138849726316413e-06,
      1.651108557976703e-06, 8.790895978844816e-07]
    - [0.2660132675103603, 0.33339342426073026, 0.41302719758615386,
      0.4985112370420337, 0.5868346253792084, 0.6737544011430111,
      0.7544536746180177, 0.82396472599701, 0.8776669416175803,
      0.9117923407827172, 0.9238622415915436, 0.9129848576703362,
      0.8799642126930143, 0.8272019023181054, 0.7584083704272107,
      0.6781718977979465, 0.5914547718983069, 0.5030931099246767,
      0.4173836307425139, 0.3392442201517027, 0.2757721308029297,
      0.2223981014131684, 0.1770612566425771, 0.13925355333979186,
      0.10822597454966666, 0.08312562722160052, 0.06308447824711996,
      0.04727775344837914, 0.034957756828641454, 0.02546935201286878,
      0.018252864241813004, 0.012839157606853543, 0.008840500647413211,
      0.005939773394709194, 0.0038837865218667436, 0.0025192612909673948,
      0.0016089064584579123, 0.0010001198619149212, 0.0006106214596475313,
      0.00036625252566765135, 0.00021581307254193345, 0.0001249290455078923,
      7.104567589094038e-05, 3.969176697984856e-05, 2.1784709363722713e-05,
      1.17460450414169e-05, 6.221858182936775e-06, 3.237703749814333e-06,
      1.6553603918408084e-06, 8.774445650152516e-07]
    - [0.2949945241125201, 0.3657693698047756, 0.4509069146175958,
      0.5421793688716886, 0.6358346861819901, 0.7272613754209601,
      0.8113008084545963, 0.8827106639483385, 0.9366986980618446,
      0.9694525083291083, 0.9785842901841653, 0.9634185831654447,
      0.9250748573627544, 0.8663309190996482, 0.791290278878653,
      0.7049087881998586, 0.6124562887917472, 0.5189940161040579,
      0.4289443015865931, 0.34691276433584023, 0.28076089121331876,
      0.2260273496737746, 0.179598410479298, 0.14093166099478563,
      0.1092569484951935, 0.08369371739920663, 0.06334266440999126,
      0.04734688555399671, 0.03492799759992304, 0.0254033144413359,
      0.01818982337177401, 0.012799787477452071, 0.008831690623362308,
      0.005959177255236551, 0.003922791532005595, 0.002557296909933561,
      0.0016299330547494947, 0.0010083907736142964, 0.0006127152444118729,
      0.0003657438755450809, 0.00021447861359089285, 0.0001235604494060417,
      6.992999854014731e-05, 3.8880882477523165e-05, 2.1237200257736344e-05,
      1.1395856331903906e-05, 6.007381641064875e-06, 3.111086131951221e-06,
      1.5829880560548702e-06, 8.353613596946685e-07]
    - [0.3113969525688132, 0.38296785044264336, 0.4702373013908795,
      0.5632920354364573, 0.6581051080294889, 0.7498976480215945,
      0.8334005832060655, 0.903338847846576, 0.9549764314034,
      0.9846450416212352, 0.9901746918035277, 0.9711560593730258,
      0.9289905694910352, 0.8667196946117862, 0.7886623415546775,
      0.6999203509108106, 0.6058306167630684, 0.5114449468769944,
      0.42111426351700304, 0.3394111870635007, 0.2738810227367875,
      0.21999330537745723, 0.1743796036701148, 0.13645466339933207,
      0.10545856259642362, 0.08051687032808648, 0.06073242076669059,
      0.04524765349105482, 0.03328220528888064, 0.024151433035961154,
      0.017271411234234507, 0.012155169395578131, 0.00840390572425737,
      0.005695887824612708, 0.0037785250775048376, 0.002482163173685619,
      0.001575233390307012, 0.0009698133900006284, 0.0005864457049802654,
      0.00034838223280133035, 0.00020331655432614785, 0.00011656764916000827,
      6.565561739230551e-05, 3.6329071265240004e-05, 1.9748097183594598e-05,
      1.0545927235955338e-05, 5.5326454436198155e-06, 2.8514743092228218e-06,
      1.443926935792458e-06, 7.585977997759324e-07]
    - [0.31376645225830824, 0.38303705838467556, 0.4684571622864399,
      0.5590450344028447, 0.6506821126950459, 0.7386454393269635,
      0.8178021575779179, 0.8830912102638923, 0.93005354175838,
      0.9553344050685695, 0.9570793917729462, 0.9351592846086574,
      0.8911858739434159, 0.8283160499632236, 0.7508772356372203,
      0.6638758617769022, 0.5724662623576413, 0.4814573551582448,
      0.3949119731253676, 0.317600148605557, 0.2562729459254155,
      0.20537523698274993, 0.16233769838801776, 0.12662854828493275,
      0.09752384132500717, 0.07418517906390736, 0.055748924714136956,
      0.041387722162113325, 0.03034821169971677, 0.021970077292416207,
      0.015691631643992805, 0.011046530618728618, 0.007655289366631149,
      0.0052143308353669714, 0.0034904559919513903, 0.0023065287065182323,
      0.0014522148700770656, 0.00088967213848251, 0.0005354013175761046,
      0.0003165318641671535, 0.00018384168409087915, 0.00010489604126470868,
      5.879802810061226e-05, 3.237836979977891e-05, 1.7516032840815858e-05,
      9.309043871368185e-06, 4.860298667783962e-06, 2.4929260324416556e-06,
      1.2563056111866467e-06, 6.570997110660955e-07]
    - [0.3025078701125023, 0.3662102360575548, 0.44579936097346,
      0.5299990005597672, 0.614550458752166, 0.6950005088207215,
      0.7665805159111203, 0.8246611009871827, 0.8652434516238423,
      0.8854136469595904, 0.8836884539689998, 0.8601956233821759,
      0.8166582528163654, 0.7561858747467131, 0.6829074409945028,
      0.6015063379682669, 0.5167299054357656, 0.43292385506560116,
      0.35347775231018896, 0.2847783089656476, 0.2303443359015529,
      0.1841339099019178, 0.14510782213686377, 0.11280873570531921,
      0.08656724724034107, 0.06560531995694634, 0.04912006861737648,
      0.036342120328098276, 0.02657172269937552, 0.01919714657084149,
      0.013700168826636624, 0.0096529561702285, 0.006709864815488718,
      0.0045969603968280615, 0.0031095447485104677, 0.0020481203931839694,
      0.001276934060549572, 0.000778478417366677, 0.0004662360316808179,
      0.00027431758268142985, 0.00015855867606729367, 9.003573849311809e-05,
      5.0225978420031675e-05, 2.752519692351088e-05, 1.4819072342471365e-05,
      7.837907899889091e-06, 4.072563345711917e-06, 2.0788545040767868e-06,
      1.0426058403230522e-06, 5.429073810042651e-07]
    - [0.27904875988889916, 0.33518783956849996, 0.40527962008309415,
      0.4799747418735759, 0.554448609905052, 0.6246680550436622,
      0.6864080591829549, 0.7356318590840742, 0.7689246152286463,
      0.7838845001156185, 0.7794090945661112, 0.7558296763604657,
      0.7148706867250778, 0.659441261118589, 0.5932938196266582,
      0.5206051265469205, 0.4455202879021323, 0.37135397297193223,
      0.30221083533188725, 0.24605066092461755, 0.19910746467198462,
      0.15872437885707302, 0.12469815718952497, 0.09662077874275501,
      0.07388946288939842, 0.055804682432728826, 0.041645774355186384,
      0.030723790956279903, 0.022414188778395495, 0.01617334579327358,
      0.011543223205916324, 0.008148130454919668, 0.005686847213282682,
      0.003923699687768775, 0.002676092813850393, 0.0017319884046664074,
      0.0010709198151712899, 0.0006497375036330611, 0.0003872638904491479,
      0.00022675904904532774, 0.00013044000428483334, 7.371324602897389e-05,
      4.092312802789649e-05, 2.2319304789587033e-05, 1.1958619779952057e-05,
      6.294627100959545e-06, 3.2549739035090923e-06, 1.6535356746753097e-06,
      8.253150782067372e-07, 4.278534007494558e-07]
    - [0.2462721286747083, 0.29400868647687645, 0.35214982717920984,
      0.41521634227640825, 0.4778451534751922, 0.5363348659478175,
      0.5871235923567973, 0.6268564666010075, 0.6527573453285065,
      0.6629495855891082, 0.6566807993427187, 0.6344146622551433,
      0.5977742232549283, 0.5493463010989094, 0.4923768530403034,
      0.4303445332451821, 0.36612569826992314, 0.30350263162035934,
      0.25018421542668484, 0.20513562162174598, 0.165637586094167,
      0.1316729144792151, 0.1031400223401922, 0.07967452272362181,
      0.06074731179434108, 0.045749303818439016, 0.034056645474223414,
      0.02507609860303613, 0.01827280500965721, 0.013183925002385282,
      0.009421960309053954, 0.006671267460426483, 0.004680748540266989,
      0.0032571687043139747, 0.002203623246907526, 0.0013936877031486357,
      0.0008566856003269892, 0.0005172634544358251, 0.00030682495271114747,
      0.00017879612840190012, 0.00010235618707971459, 5.7565017724920546e-05,
      3.180473200456784e-05, 1.7262885602351874e-05, 9.204995893244426e-06,
      4.8219461943903916e-06, 2.4814736922746552e-06, 1.254542981220794e-06,
      6.231633556807123e-07, 3.2162272850936637e-07]
    - [0.20840003223180129, 0.24750337143776502, 0.2933214729909864,
      0.3430414978198707, 0.3933489339071341, 0.43988795828383087,
      0.4797329654073673, 0.5102680709306424, 0.5293493339001054,
      0.5355888332973071, 0.5285252770087875, 0.5086802794153606,
      0.4774917935802057, 0.4371117123474908, 0.389995036908326,
      0.33861386193150544, 0.2873882476337256, 0.24176069689792135,
      0.20125296319910752, 0.1647825263890117, 0.13270452955276718,
      0.10521135654497414, 0.08219559231881844, 0.06333581834406245,
      0.04817989802384806, 0.03621504914103692, 0.026921303608096518,
      0.01980822785785786, 0.014436890730481846, 0.010430114509176512,
      0.007474277002671063, 0.00531565425810971, 0.0037547808854349416,
      0.0026180636638168994, 0.0017136787827299513, 0.0010686976174751827,
      0.0006536842488962897, 0.0003927969959018588, 0.00023187656029679448,
      0.00013447269086557277, 7.661254613524528e-05, 4.2879948073189556e-05,
      2.357746777998262e-05, 1.273587018496075e-05, 6.75847391269926e-06,
      3.523361579421792e-06, 1.8044894243942945e-06, 9.07904194207107e-07,
      4.4881414564055285e-07, 2.306115087753846e-07]
    - [0.169463769707288, 0.20061163126747503, 0.236414592962359,
      0.27322865433842364, 0.3102486517437568, 0.3450979696393538,
      0.3747529271889466, 0.39698819014236086, 0.4102217403315298,
      0.4134767855648131, 0.40649769811095443, 0.389774847648208,
      0.3644421800883149, 0.3321776737158826, 0.2955630128735976,
      0.25813125218650185, 0.22214067702533466, 0.18796317687693678,
      0.15619091188673923, 0.12754722116517167, 0.1024556401274648,
      0.08103680238306647, 0.06317574563629473, 0.04859416936052483,
      0.03691708780263808, 0.027728059472230213, 0.02061061076477042,
      0.015176066624002723, 0.011079624546031409, 0.008027261652607707,
      0.005776172767109324, 0.004131654753566487, 0.0029336470357074576,
      0.0019864001767700974, 0.0012612426935285214, 0.0007815581888937004,
      0.00047575429541019766, 0.00028450681045606003, 0.00016714414581209632,
      9.646687894741517e-05, 5.469578248450159e-05, 3.0466180179595608e-05,
      1.6671348380659414e-05, 8.96214574517436e-06, 4.733058059331586e-06,
      2.455614651322624e-06, 1.2516046106871464e-06, 6.267042605082678e-07,
      3.083183073554653e-07, 1.5771876574256046e-07]
    - [0.13269626014885189, 0.1568441719483227, 0.18451963982572264,
      0.21255977248727617, 0.23958801786557962, 0.2641574510977967,
      0.2847227767231779, 0.29976006575670205, 0.30814508519670886,
      0.3092701622861653, 0.3030356442145863, 0.2898973185201968,
      0.2708899643714986, 0.24756446616957606, 0.22158990515000954,
      0.1943829346514784, 0.16717006510104165, 0.14104692188343884,
      0.11686358563630851, 0.09517873991566733, 0.07627783775752801,
      0.06021714900700424, 0.046879147731824986, 0.03602925136927568,
      0.02736683081756704, 0.020566484562324634, 0.015308219839197338,
      0.011297095839783325, 0.008274007528237756, 0.006019745727264333,
      0.004354715189548555, 0.003131598855802646, 0.0021738174159797023,
      0.0014079894425893412, 0.000884106799571402, 0.0005451896557555714,
      0.00033027736651743996, 0.00019656155240289623, 0.00011492298247117348,
      6.60090917941031e-05, 3.7246818357062205e-05, 2.0647294816591374e-05,
      1.1244125683221027e-05, 6.015569907646568e-06, 3.1616691332850244e-06,
      1.6324677669876413e-06, 8.280591584352346e-07, 4.126355766193435e-07,
      2.0202889431745347e-07, 1.0288857674560117e-07]
    - [0.10029238942344536, 0.11851883233006008, 0.1393775940642089,
      0.1604488353545113, 0.18062896637598494, 0.19871385619024956,
      0.21351843930003814, 0.22401124834122085, 0.22944221143691304,
      0.2294386103892093, 0.22404551665058503, 0.21371524152353158,
      0.19924358929103278, 0.18165970260967185, 0.1620969831177894,
      0.14167433829895, 0.12139604096156503, 0.1020808784584877,
      0.08432695911304391, 0.06850887439184275, 0.054799520809675865,
      0.04320727175655089, 0.033619524715112675, 0.025845427790338816,
      0.019652999227947048, 0.014798224224370953, 0.011045625840689305,
      0.008181093468384621, 0.00601843986771198, 0.004401630006855971,
      0.003199617890296695, 0.0022551196768840066, 0.0014868606514650223,
      0.0009462343161323372, 0.0005911040416638151, 0.0003627574931485824,
      0.00021870434414923066, 0.00012953495587366204, 7.537114412138125e-05,
      4.308358050137617e-05, 2.4193963644490593e-05, 1.3347219825334445e-05,
      7.2337443669902434e-06, 3.8514481495891e-06, 2.014528928677182e-06,
      1.0351696139819556e-06, 5.225623028274261e-07, 2.591511812978575e-07,
      1.262729022565156e-07, 6.402262121882288e-08]
    - [0.07336561158662533, 0.08675335267451452, 0.10205731219727042,
      0.11747078569197036, 0.13215177630081584, 0.1451888116189332,
      0.15569641246522783, 0.16292176452288049, 0.16634072659307736,
      0.16572499040532596, 0.1611677028186178, 0.15306357351302735,
      0.1420489461594882, 0.12891489772790737, 0.11451030229371038,
      0.09965140562492708, 0.08505055615631253, 0.07127091879790876,
      0.05870803903528958, 0.04759442266482313, 0.038020564458806035,
      0.029965122393303716, 0.023327734667258224, 0.017959651652157394,
      0.013689275642445105, 0.010341415237027918, 0.007750331608812952,
      0.005767445989423371, 0.004265252619630538, 0.0031315402266504006,
      0.0022256044270927305, 0.0014859252935949172, 0.0009581598348416553,
      0.0006063538814261397, 0.0003769640050562185, 0.00023023012943301088,
      0.00013813794365778384, 8.142398813357733e-05, 4.7149849206719164e-05,
      2.6822348466774264e-05, 1.4990007395289327e-05, 8.229916865233799e-06,
      4.438922919281978e-06, 2.3520595524667013e-06, 1.2243556165997512e-06,
      6.261168570700154e-07, 3.1455150657704917e-07, 1.5524466949709145e-07,
      7.528072942711362e-08, 3.7999398591313716e-08]
    - [0.05210951739696554, 0.06166435433908201, 0.0725713366395194,
      0.08351516690525743, 0.09386774748855568, 0.1029563860664636,
      0.11013887276379514, 0.1148848873393035, 0.11684627015361533,
      0.11590223415941434, 0.1121708534711788, 0.1059856438008783,
      0.09784350964126218, 0.08833566706988372, 0.0780751259996672,
      0.06763288618481944, 0.05749113356393046, 0.048016885662243186,
      0.03945512322362268, 0.031937379970614084, 0.025500352187390052,
      0.02010913334276979, 0.01568068929920356, 0.012104624372886561,
      0.009259709559319746, 0.007025787245893854, 0.005291505945068001,
      0.0039587596572654244, 0.002930939155011122, 0.002088060072653558,
      0.0014056294552431024, 0.0009179532979729365, 0.0005884775378755451,
      0.00037061660142468175, 0.00022930229481035882, 0.00013937359017278226,
      8.322257092790773e-05, 4.881916230445147e-05, 2.813377905518334e-05,
      1.5927748014642267e-05, 8.85868449767997e-06, 4.840304093644969e-06,
      2.5981523539747433e-06, 1.3700775045945804e-06, 7.097643984859049e-07,
      3.612200444647775e-07, 1.8060011660738643e-07, 8.870595287497673e-08,
      4.280850277243997e-08, 2.1512583019084014e-08]
    - [0.036070853437076486, 0.04267945943870283, 0.05020457334673619,
      0.05771554809839076, 0.06475727934346205, 0.07084915920676328,
      0.07554245053236436, 0.07848027433210653, 0.0794466894609486,
      0.07839470880622505, 0.07544791812708974, 0.07087652516039888,
      0.06505423198968695, 0.05840571200473685, 0.051355003913523184,
      0.04428313850439706, 0.03749982537131712, 0.031230286827850045,
      0.02561532708850532, 0.020720972066083865, 0.01655352677662231,
      0.013076362063887537, 0.010225724704665182, 0.007923970280620599,
      0.006089601220226035, 0.004644359186952678, 0.003515182424780534,
      0.0026142613634784597, 0.0018565370693564875, 0.0012582415633321138,
      0.0008320628119074271, 0.0005403623144437591, 0.00034474762922854043,
      0.00021607577396940179, 0.00013304526432728097, 8.047876782853527e-05,
      4.782464673159744e-05, 2.7919701918943065e-05, 1.6012470339183414e-05,
      9.021826143051739e-06, 4.993661770448509e-06, 2.7153908339795423e-06,
      1.4505547524362587e-06, 7.612450107579065e-07, 3.9246718167531805e-07,
      1.9877913135425552e-07, 9.890694429123679e-08, 4.834720088958316e-08,
      2.3219815269031242e-08, 1.1616917281065532e-08]
    - [0.02443810719835488, 0.028850163829348435, 0.033851387598321375,
      0.03880484233428007, 0.043392917862713556, 0.04728641506166983,
      0.050186545106797896, 0.05186696975909816, 0.05220592703775105,
      0.051201546306120276, 0.04896759687775024, 0.0457116715805097,
      0.0417016331751034, 0.037227982864294754, 0.032569411744532865,
      0.02796670554483965, 0.02360734336946894, 0.01962049883910398,
      0.01608033018559183, 0.013014628393625473, 0.010415935694596796,
      0.008252834489049262, 0.0064799248298878405, 0.005045876013730018,
      0.003898541343528952, 0.002977402218822561, 0.0022061617168914215,
      0.001559162754756715, 0.001065475629057942, 0.0007135796632804211,
      0.00046945249150981096, 0.0003034094757861539, 0.0001926438665046029,
      0.00012016273006626014, 7.363307572967103e-05, 4.4326623517549985e-05,
      2.6214701379953943e-05, 1.523048499298874e-05, 8.693028542750303e-06,
      4.874353617371074e-06, 2.6850446614388645e-06, 1.4530298948913782e-06,
      7.72478035795454e-07, 4.034468085389663e-07, 2.070022105615859e-07,
      1.0434033737157024e-07, 5.1667570932420226e-08, 2.513462479318724e-08,
      1.2013511913458446e-08, 5.9837265162811624e-09]
    - [0.016284729903413005, 0.019110373833878015, 0.022288529095316558,
      0.025400498531436135, 0.0282350702782129, 0.030578743952891937,
      0.03224468243186848, 0.0331002070078535, 0.03308601678519457,
      0.032222906343844206, 0.030605014234497453, 0.02838199560450246,
      0.025734861353692278, 0.02285095504434076, 0.019902708993776795,
      0.01703300819774248, 0.014347949767704668, 0.011916133069996192,
      0.009772661801211583, 0.007925790468433565, 0.006364436883140906,
      0.005065339241224158, 0.003998399480021347, 0.0031233429964333858,
      0.0023835392226509056, 0.0017474688665386634, 0.001235326088750612,
      0.0008534555725222818, 0.0005789850107736866, 0.00038586690360152434,
      0.000252636606418198, 0.0001624963395233614, 0.00010267848213244342,
      6.373879549094085e-05, 3.88702038827806e-05, 2.3287257182412694e-05,
      1.3705927014373642e-05, 7.924776896592793e-06, 4.501468636895159e-06,
      2.5119440803925285e-06, 1.377064428607758e-06, 7.416296892193678e-07,
      3.923814873148939e-07, 2.0394753712628569e-07, 1.0413985667624989e-07,
      5.2240104922704684e-08, 2.5744215361607538e-08, 1.2463609498887432e-08,
      5.9285919808415874e-09, 2.9398348297202624e-09]
    - [0.01073339596876613, 0.012450823417732012, 0.014358777486457296,
      0.016195799411057202, 0.017829897071253088, 0.01913209936935616,
      0.01999485423876128, 0.020348397470579857, 0.02017086498064167,
      0.01948991789927838, 0.018375948345998885, 0.016929047109060933,
      0.01526314568228495, 0.01349082779549905, 0.011711438323432995,
      0.010003783358102142, 0.008423426592530817, 0.007003697559579819,
      0.0057591461700590004, 0.004690011672971824, 0.0037854105257016813,
      0.003020215542316313, 0.002357777744031299, 0.0017782015151050266,
      0.0012972302056478665, 0.0009244968686955874, 0.0006467508275429198,
      0.00044446757161989404, 0.00030007618656034994, 0.00019902678980475866,
      0.0001296821191009394, 8.301129966767137e-05, 5.220148799998268e-05,
      3.22490634228356e-05, 1.9572210791448842e-05, 1.1669472285065663e-05,
      6.835198065397351e-06, 3.9331412645455225e-06, 2.2233945699200284e-06,
      1.2347586882966566e-06, 6.736529177960809e-07, 3.6105956454717633e-07,
      1.9011223489498163e-07, 9.833991644347309e-08, 4.997331471256417e-08,
      2.494795967788421e-08, 1.22354645845433e-08, 5.895144428006965e-09,
      2.7906947161328053e-09, 1.3776957375652453e-09]
    - [0.007042154044187428, 0.008011690653023712, 0.009069423967972074,
      0.0100631788306021, 0.010916839568200944, 0.011559422635243882,
      0.01193554103056546, 0.012013958232746822, 0.011791944517002245,
      0.011294505865741888, 0.010568969325723303, 0.009676551055150265,
      0.008683045677452133, 0.0076505886808856645, 0.006631767536408183,
      0.005666561430239046, 0.004781795652734094, 0.003991262756767878,
      0.003296105064202112, 0.0026819218828997723, 0.002131794600521063,
      0.0016446212077271536, 0.0012345075750533254, 0.0009070642861377916,
      0.0006543410095913328, 0.00046370321079537144, 0.0003228228430943645,
      0.00022078876327846444, 0.00014834681622526928, 9.791924307420061e-05,
      6.34960076601602e-05, 4.0449517554740654e-05, 2.5314469287318893e-05,
      1.556370040215975e-05, 9.400380907406606e-06, 5.577846978718019e-06,
      3.251444117348784e-06, 1.861978007175148e-06, 1.0475176618604952e-06,
      5.789442111803757e-07, 3.1434071148239324e-07, 1.6766912666046957e-07,
      8.786059237297953e-08, 4.5229699904188436e-08, 2.2873985414625287e-08,
      1.1364452764149295e-08, 5.546816135856399e-09, 2.6596688511898627e-09,
      1.2530130652376423e-09, 6.158375983463019e-10]
    - [0.004632169026480582, 0.005114690578804452, 0.005628662439678177,
      0.006094503616962447, 0.006472556193342377, 0.00672817513099848,
      0.006836856432340584, 0.0067879234710575545, 0.0065857560723740416,
      0.0062484362618047745, 0.005804212760380875, 0.005286763356645376,
      0.004730465443110222, 0.004166158784160428, 0.0036175722667420073,
      0.00309873830411767, 0.002614430658183191, 0.0021631347997693694,
      0.0017482195916862359, 0.001378926076726461, 0.0010643546648901382,
      0.0008060806595896054, 0.0005996058006753773, 0.00043816157298050604,
      0.00031455105371226786, 0.0002218383140256539, 0.00015369881597654845,
      0.00010461477908359347, 6.995264124428262e-05, 4.595192889711057e-05,
      2.965459040152897e-05, 1.8800468323803484e-05, 1.1709381615484732e-05,
      7.1645316723153956e-06, 4.306557082528265e-06, 2.543086682781936e-06,
      1.4753011250650515e-06, 8.407923236478495e-07, 4.7074461072296923e-07,
      2.589229401366493e-07, 1.3990855059224268e-07, 7.426882267180013e-08,
      3.873088099261734e-08, 1.9842517250705026e-08, 9.986762267085705e-09,
      4.937887728481195e-09, 2.398536132418707e-09, 1.1445634509444948e-09,
      5.366338425589744e-10, 2.625779627255925e-10]
    - [0.003027965820080594, 0.0032260133051406105, 0.0034242073176198305,
      0.003589741332788257, 0.003707298212652016, 0.0037624452643057094,
      0.0037471027724583213, 0.0036607484294743104, 0.0035076229919855455,
      0.0032979205361564506, 0.0030451467021754756, 0.0027632502728878426,
      0.0024647100392102346, 0.0021595862857666623, 0.0018562626551268497,
      0.001563669636794102, 0.0012909104941267182, 0.0010452846235452938,
      0.0008309259995717655, 0.0006487831539738227, 0.0004976371410883441,
      0.0003749849156335465, 0.00027758970657689944, 0.00020187450377865852,
      0.00014422752166686801, 0.00010122863110479741, 6.979866907259472e-05,
      4.72802183413483e-05, 3.146301662686213e-05, 2.056884002804422e-05,
      1.3210151418097081e-05, 8.334783919459847e-06, 5.166178992401964e-06,
      3.1458144819521603e-06, 1.8818513724917134e-06, 1.1059260481939768e-06,
      6.384919244806143e-07, 3.6213732117955125e-07, 2.0178074213249262e-07,
      1.104522836970107e-07, 5.93961422700332e-08, 3.137836657798722e-08,
      1.6285120643754352e-08, 8.303098357914438e-09, 4.158894841580805e-09,
      2.0464646651875326e-09, 9.892797420421501e-10, 4.698103020717546e-10,
      2.1921530487365642e-10, 1.067875701081914e-10]
    - [0.0016833032718827049, 0.00178482110372867, 0.0018721469499032015,
      0.0019311730971217455, 0.00195943091811538, 0.001954213593176417,
      0.0019153182300027938, 0.0018450805561823784, 0.0017461710592633854,
      0.001623251957663176, 0.0014820334063403416, 0.001328807298996696,
      0.0011699798198519502, 0.0010116641286180778, 0.0008591861648269104,
      0.0007167766381528811, 0.0005874286119679481, 0.00047294639335874116,
      0.00037407361201275823, 0.00029066368920168675, 0.00022187738776638364,
      0.00016638871250279096, 0.000122581020539094, 8.871788065862958e-05,
      6.307941236588822e-05, 4.406082996036963e-05, 3.0234741695177425e-05,
      2.038207550652265e-05, 1.3498300866753832e-05, 8.782099560416579e-06,
      5.613143730838099e-06, 3.524540651649397e-06, 2.174139665668789e-06,
      1.31753120304268e-06, 7.843735379705456e-07, 4.587472906485732e-07,
      2.6358011638068353e-07, 1.4877855381347528e-07, 8.250049888292687e-08,
      4.494292883160464e-08, 2.405219530547426e-08, 1.2645518077191621e-08,
      6.531412096278705e-09, 3.314103749597207e-09, 1.6520137905094292e-09,
      8.090023646511759e-10, 3.8920146657089056e-10, 1.839448781165805e-10,
      8.541736843295543e-11, 4.142529750155366e-11]
    - [0.0007936348906763936, 0.0008396993083312443, 0.0008781102299223372,
      0.0009021307505610786, 0.0009105073536048532, 0.0009027935613132161,
      0.0008793950844052324, 0.0008415339489296165, 0.0007911288253714075,
      0.0007306503831912347, 0.0006629162731312682, 0.0005908739923446822,
      0.0005173908237977013, 0.00044507266302082316, 0.0003761245385905009,
      0.00031226331811768304, 0.0002546823372981479, 0.0002040634561668941,
      0.00016062761216920743, 0.0001242120482074639, 9.43617089049988e-05,
      7.042330876175287e-05, 5.163279191759926e-05, 3.7189757502900994e-05,
      2.631537955543581e-05, 1.8292981055107368e-05, 1.249245763278027e-05,
      8.381077184848277e-06, 5.523830576572229e-06, 3.5765921049071426e-06,
      2.275029496337408e-06, 1.4216516859084871e-06, 8.727461294371154e-07,
      5.263458618620979e-07, 3.1184806145351566e-07, 1.815112045662907e-07,
      1.0378925235733881e-07, 5.830286312960159e-08, 3.217480592640633e-08,
      1.74433760602052e-08, 9.290384875932005e-09, 4.86099777909822e-09,
      2.498651538248891e-09, 1.2617535028768306e-09, 6.259388374181193e-10,
      3.050547790539437e-10, 1.4605361870098864e-10, 6.869661925169508e-11,
      3.174709594127481e-11, 1.532826743770556e-11]
    - [0.00035434387386088835, 0.0003732530537948842, 0.00038845972069002644,
      0.0003971755033165671, 0.0003989398958686165, 0.00039365977487659993,
      0.00038161300268506744, 0.0003634241995651652, 0.00034001108460771773,
      0.0003125078010461446, 0.0002821741365546649, 0.0002503007212179483,
      0.00021812003142642592, 0.0001867314874053073, 0.00015704644720354352,
      0.00012975593449091966, 0.00010532098156642971, 8.398294901254248e-05,
      6.578939574585508e-05, 5.0630151736928816e-05, 3.827816540495649e-05,
      2.843030736433658e-05, 2.0744384308270625e-05, 1.4869901733038446e-05,
      1.0471386793316675e-05, 7.2441737744641656e-06, 4.9233654300729265e-06,
      3.287182668541729e-06, 2.156126113375808e-06, 1.3893543809576598e-06,
      8.795093578047238e-07, 5.469611107059136e-07, 3.341650206833498e-07,
      2.0056450701498452e-07, 1.1825941538996077e-07, 6.850242242178041e-08,
      3.898205103395442e-08, 2.1792747968059844e-08, 1.1968724249391028e-08,
      6.457616957197362e-09, 3.4228294060358485e-09, 1.7823245230099851e-09,
      9.11752295016817e-10, 4.582004402613633e-10, 2.262156742866949e-10,
      1.0971814067827949e-10, 5.227845442107421e-11, 2.4471218456837806e-11,
      1.1254711983128509e-11, 5.409947694269661e-12]
    - [0.00015090403449360124, 0.00015825189085596648, 0.00016390857839966913,
      0.00016678153098958906, 0.00016671811186732557, 0.00016372166946718958,
      0.00015794944355211577, 0.00014969889354723745, 0.0001393823026501141,
      0.00012749267514757285, 0.00011456484906250106, 0.00010113607499366867,
      8.771004971487246e-05, 7.472762397311328e-05, 6.25462886346938e-05,
      5.1429283043064686e-05, 4.154396558048385e-05, 3.296810494055373e-05,
      2.5702097839084398e-05, 1.9684832124733292e-05, 1.4810966947469264e-05,
      1.0947719576053508e-05, 7.949731681568767e-06, 5.671132982563799e-06,
      3.974438179537351e-06, 2.736340985641805e-06, 1.8507733581609401e-06,
      1.229772613744484e-06, 8.02758568590201e-07, 5.147941900549909e-07,
      3.2431786932504723e-07, 2.0072278489972134e-07, 1.2204247993615528e-07,
      7.289771720413121e-08, 4.2776513796178e-08, 2.4659564407445162e-08,
      1.3965418946799615e-08, 7.7698223776704e-09, 4.246750701911578e-09,
      2.2802948067440925e-09, 1.202856400620331e-09, 6.233401816718928e-10,
      3.173401461058902e-10, 1.5871335269891696e-10, 7.798129962632964e-11,
      3.764055567380631e-11, 1.784884581074531e-11, 8.314819080479605e-12,
      3.8057630681324334e-12, 1.821252009466468e-12]
    - [6.129983065032903e-05, 6.39995540096774e-05, 6.596899610095735e-05,
      6.680299892049515e-05, 6.645697938760089e-05, 6.494919769500539e-05,
      6.235848249293158e-05, 5.8817402292383856e-05, 5.450102822396103e-05,
      4.961261359814442e-05, 4.43678180509397e-05, 3.897917029361778e-05,
      3.364229883703155e-05, 2.8525107668472993e-05, 2.3760603919781926e-05,
      1.9443579123640997e-05, 1.5630882666319068e-05, 1.2344666133456923e-05,
      9.577755558092928e-06, 7.300232692857669e-06, 5.466359779361654e-06,
      4.021131498291287e-06, 2.90594167433967e-06, 2.06307048218254e-06,
      1.4388972807063408e-06, 9.859027380449503e-07, 6.636313715247635e-07,
      4.3884211323206285e-07, 2.850875434868152e-07, 1.8194358187866393e-07,
      1.1407324428002104e-07, 7.02618208585998e-08, 4.251513497362437e-08,
      2.527296979194638e-08, 1.4759020934374819e-08, 8.467347306098603e-09,
      4.772278199886549e-09, 2.6423642603293075e-09, 1.437302479213405e-09,
      7.680548168589736e-10, 4.0320398344579316e-10, 2.0794379486014646e-10,
      1.0535512604620274e-10, 5.243894323857752e-11, 2.5641341664617334e-11,
      1.2317316881998367e-11, 5.812728490222646e-12, 2.6948370859541697e-12,
      1.2275285748885498e-12, 5.848298393604133e-13]
    - [2.3751940450772274e-05, 2.4688027051084224e-05, 2.5325583718382775e-05,
      2.5522626185854953e-05, 2.5268520238455514e-05, 2.4576657330741192e-05,
      2.3483042985195487e-05, 2.2043192146558483e-05, 2.03274618186707e-05,
      1.8415366903413026e-05, 1.6389516903466267e-05, 1.4329811692157377e-05,
      1.2308450080943775e-05, 1.0386155208069819e-05, 8.609834478484744e-06,
      7.011700396379866e-06, 5.6097105573297515e-06, 4.409061035761606e-06,
      3.4043979675889207e-06, 2.5823974763328244e-06, 1.924395838525891e-06,
      1.4088160280114698e-06, 1.0132175722929913e-06, 7.158791220857809e-07,
      4.968956958607042e-07, 3.388280273410607e-07, 2.2697706408298334e-07,
      1.4937336870445465e-07, 9.65723792127155e-08, 6.133681785686231e-08,
      3.827173100808948e-08, 2.345975781507261e-08, 1.4127245673839348e-08,
      8.357570048274126e-09, 4.8572572739610824e-09, 2.7732609967574238e-09,
      1.5555319458200474e-09, 8.571477310167268e-10, 4.640032040604209e-10,
      2.4676004087774886e-10, 1.2891909316193195e-10, 6.616803000989285e-11,
      3.336320177543994e-11, 1.6526306144324913e-11, 8.042154638755929e-12,
      3.844656997484672e-12, 1.805640698202911e-12, 8.330932663000315e-13,
      3.776616369104516e-13, 1.7913085540836862e-13]
    - [8.778232193375829e-06, 9.083724813351493e-06, 9.273575247942607e-06,
      9.300855721944746e-06, 9.164044071502978e-06, 8.870334250180475e-06,
      8.434927528515875e-06, 7.879728980062738e-06, 7.231522796259631e-06,
      6.519837825198951e-06, 5.774739278558631e-06, 5.024773889198189e-06,
      4.295257654365287e-06, 3.6070359571293324e-06, 2.9757762771658526e-06,
      2.411785263875096e-06, 1.9202843905857127e-06, 1.5020383475259698e-06,
      1.15421056078878e-06, 8.713198766081268e-07, 6.461877985290777e-07,
      4.707913119495894e-07, 3.3696646391930536e-07, 2.3693732211701819e-07,
      1.6366990311110804e-07, 1.1106896613181639e-07, 7.404661123970365e-08,
      4.849603143414505e-08, 3.1202958086168183e-08, 1.9723041535656304e-08,
      1.2247305900059316e-08, 7.471293470426138e-09, 4.477541095058321e-09,
      2.6361609333630264e-09, 1.5247295362501601e-09, 8.663677175204044e-10,
      4.836155579356528e-10, 2.6520812216649e-10, 1.4287687134894072e-10,
      7.56180714958437e-11, 3.9316768671301394e-11, 2.008253773339967e-11,
      1.0077386615181027e-11, 4.967819451367884e-12, 2.405870467832821e-12,
      1.144635558223497e-12, 5.349963013441981e-13, 2.456534570889023e-13,
      1.10826158339764e-13, 5.2333456981894234e-14]
    - [3.095333586323781e-06, 3.188852350241719e-06, 3.2398750383582123e-06,
      3.2338080988541e-06, 3.170945540520919e-06, 3.054582621699583e-06,
      2.8907033405995295e-06, 2.687470628133666e-06, 2.4545533896103575e-06,
      2.202367521777636e-06, 1.941313431033526e-06, 1.6810865712003123e-06,
      1.4301218863597949e-06, 1.1952110003222845e-06, 9.813064750668943e-07,
      7.915043423424719e-07, 6.271775345245832e-07, 4.88220756880189e-07,
      3.7336236613835347e-07, 2.8050034198852077e-07, 2.0702595867285113e-07,
      1.5010832128554734e-07, 1.069235295073034e-07, 7.482218020620527e-08,
      5.143704200832143e-08, 3.473842842416509e-08, 2.3047981817841237e-08,
      1.5022568492538908e-08, 9.619312577712395e-09, 6.05107361171248e-09,
      3.7394642831576634e-09, 2.2702563401001184e-09, 1.3540320969488095e-09,
      7.933623302002799e-10, 4.566702778608406e-10, 2.582393809800982e-10,
      1.4345997529357799e-10, 7.8293838523453e-11, 4.1977152424296186e-11,
      2.2109907070008777e-11, 1.1440616147121705e-11, 5.815679520060174e-12,
      2.9042906205957102e-12, 1.4248470015036774e-12, 6.867283042509367e-13,
      3.2515483551877283e-13, 1.5124604978939204e-13, 6.911406208040686e-14,
      3.103104742804691e-14, 1.458826439727864e-14]
    - [1.1380897209303134e-06, 1.1676827880277567e-06, 1.1811178439343354e-06,
      1.17369000198624e-06, 1.1457823655129356e-06, 1.0988525414953253e-06,
      1.0352977127217373e-06, 9.5825180608664e-07, 8.713298509595855e-07,
      7.783485013715931e-07, 6.830525998661556e-07, 5.888745132235404e-07,
      4.987465702681886e-07, 4.1497854203977643e-07, 3.392031785911109e-07,
      2.7238471947333294e-07, 2.148790730949939e-07, 1.6653060425500876e-07,
      1.2678928368167875e-07, 9.483302259415121e-08, 6.968273564178041e-08,
      5.0301315799468017e-08, 3.567155598415143e-08, 2.485154055157898e-08,
      1.7008778779195828e-08, 1.1436193730850266e-08, 7.554025200101352e-09,
      4.901893926826706e-09, 3.1249130920892453e-09, 1.9570437400710286e-09,
      1.2040698323771666e-09, 7.277653476593278e-10, 4.321351813144726e-10,
      2.520788629399462e-10, 1.444580645584796e-10, 8.132717878753968e-11,
      4.497986799520826e-11, 2.443932464559592e-11, 1.3045141036363365e-11,
      6.840642771528409e-12, 3.5239813281828545e-12, 1.7834413844648951e-12,
      8.866916854271509e-13, 4.330868391575774e-13, 2.0780973622649082e-13,
      9.795922717795893e-14, 4.5364211203832716e-14, 2.0638110416251535e-14,
      9.225171557120956e-15, 4.319197557578481e-15]
    central_value: [3.0297718212935134e-09, 1.196432308881323e-10]


# This is a Gaussian distribution fitted to the numerical combination of
# 'ATLAS Bs->mumu 2018', 'CMS Bs->mumu 2019', and 'LHCb Bs->mumu 2021'
AS combination Bs->mumu 2021:
  inspire: Altmannshofer:2021qrr
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.9326678881580837e-09, 5.636811229050937e-11]
    standard_deviation: [3.4968835001899646e-10, 7.003485292860774e-11]
    correlation:
    - [1.0, -0.2696224433910463]
    - [-0.2696224433910463, 1.0]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7281314619096296e-09, 5.970949596109174e-11]
    standard_deviation: [3.7726525703143465e-10, 7.262924990704714e-11]
    correlation:
    - [1.0, -0.19367302581501317]
    - [-0.19367302581501317, 1.0]


LHCb Bs->mumu effective lifetime 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.10 ± 0.67 ± 0.08) 1e12 # this is 2.04 ± 0.44 ± 0.05 ps


CMS Bs->mumu effective lifetime 2019:
  experiment: CMS
  inspire: Sirunyan:2019xdu
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (2.58 +0.91 -0.65 ± 0.14) 1e12 # this is 1.70 +0.60 -0.43 ± 0.09 ps


LHCb Bs->mumu effective lifetime 2021:
  experiment: LHCb
  url: https://indico.cern.ch/event/976688/attachments/2213706/3747159/santimaria_LHC_seminar_2021.pdf
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.14 ± 0.44 ± 0.05) 1e12 # this is 2.07 ± 0.29 ± 0.03 ps


Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.5 , 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.57, 0.58, 0.59, 0.6 ,
       0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.69, 0.7 , 0.71,
       0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8 , 0.81, 0.82,
       0.83, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9 , 0.91, 0.92, 0.93,
       0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1.  , 1.01, 1.02, 1.03, 1.04,
       1.05, 1.06, 1.07, 1.08, 1.09, 1.1 , 1.11, 1.12, 1.13, 1.14, 1.15,
       1.16, 1.17, 1.18, 1.19, 1.2 , 1.21, 1.22, 1.23, 1.24, 1.25, 1.26,
       1.27, 1.28, 1.29, 1.3 , 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37,
       1.38, 1.39, 1.4 , 1.41, 1.42, 1.43, 1.44, 1.45, 1.46, 1.47, 1.48,
       1.49, 1.5]
        y: [1.70146781976304e-14,
    1.8764397077657177e-13, 1.8047302162429653e-12, 1.5223512625671307e-11, 1.1325943995819414e-10,
    7.472136208433453e-10, 4.3948167578518334e-09, 2.3164150278856984e-08, 1.0996870627913364e-07,
    4.72527448328189e-07, 1.8465528155555584e-06, 6.592684056724102e-06, 2.1599076474465342e-05,
    6.520737382180599e-05, 0.00018211667588461657, 0.00047233928804966654, 0.0011414224856435874,
    0.0025787409578322145, 0.005462777057162251, 0.010881697821049698, 0.020437189972111858,
    0.03628154751051642, 0.06102912925615424, 0.09748682873512027, 0.14823372913666513,
    0.21499274405615362, 0.2980368924415226, 0.3956822060048588, 0.5040633118752752,
    0.6172875612724689, 0.7279437501850259, 0.828195865528809, 0.9103959265245214,
    0.9686208629126823, 0.9988675337244659, 1.0, 0.9730606847849745, 0.9221428984149361,
    0.8515131803678124, 0.7675717642371109, 0.6760788281825905, 0.5825426367987291,
    0.491616666156791, 0.4067821478955098, 0.3303567988401987, 0.26358510078794056,
    0.20681781376393332, 0.15972830514275674, 0.12152989464561918, 0.09116994378325745,
    0.06748600742500928, 0.049335715889246796, 0.03564059435112219, 0.025461977958642946,
    0.018000819398197317, 0.012601467544768433, 0.008740595120870871, 0.006010381830043262,
    0.004099611769996643, 0.002775173531125425, 0.0018653473436192405, 0.0012455351525689278,
    0.0008265600397218281, 0.0005453809590836737, 0.00035793827594140376, 0.0002337575712373076,
    0.00015196064273819066, 9.836790262046396e-05, 6.34273120406156e-05, 4.075059977421792e-05,
    2.6094917353844754e-05, 1.6659332300998493e-05, 1.0606219326386203e-05, 6.735489976288816e-06,
    4.2676381936080786e-06, 2.6986740450669455e-06, 1.7031177772236517e-06, 1.073152478033633e-06,
    6.752249110619079e-07, 4.2431488671553575e-07, 2.6634856266831754e-07, 1.6703374150464367e-07,
    1.0466825130125151e-07, 6.555476085547151e-08, 4.103296782743062e-08, 2.5674950733105948e-08,
    1.6061351159385035e-08, 1.0046314360518418e-08, 6.283868769789545e-09, 3.930968514807884e-09,
    2.4595682759129653e-09, 1.5393893886881072e-09, 9.638648772214433e-10, 6.037988519694699e-10,
    3.784527067496923e-10, 2.3736549256112685e-10, 1.4898134785503604e-10, 9.35822862332258e-11,
    5.88334820773259e-11, 3.7022325254176346e-11, 2.3319761074910682e-11]


LHCb RK 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_02_moise.pdf
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.55, 0.56, 0.57, 0.58, 0.59, 0.60, 0.61, 0.62, 0.63, 0.64, 0.65,
            0.66, 0.67, 0.68, 0.69, 0.70, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76,
            0.77, 0.78, 0.79, 0.80, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87,
            0.88, 0.89, 0.90, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98,
            0.99, 1.00, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09,
            1.10, 1.11, 1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.20,
            1.21, 1.22, 1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.30, 1.31,
            1.32, 1.33, 1.34]
        y: [4.592421315031857e-16, 5.5901132147031404e-15, 6.201235118106134e-14,
            6.269234381061624e-13, 5.776031194753914e-12, 4.8497937345273923e-11,
            3.711040728754738e-10, 2.587896409426379e-09, 1.6446624232074105e-08,
            9.52544703155788e-08, 5.027738455371626e-07, 2.4184588548552257e-06,
            1.060189365121729e-05, 4.235521575635483e-05, 0.00015213723276270705,
            0.0005200632130020648, 0.0015902330246963905, 0.004371917153469848,
            0.01086107678305914, 0.024489803457558135, 0.05033789154098812,
            0.09475965630954294, 0.16397443123427355, 0.2619279584567761,
            0.3876920976234611, 0.5336684480468482, 0.6854259094110889,
            0.823994549860856, 0.9307636463150687, 0.9901678980217221,
            0.9952648985940815, 0.9477649434255926, 0.8570920873304726,
            0.7383199301574547, 0.6070213106565104, 0.47742011014068764,
            0.3600359539618476, 0.2609079176138376, 0.1820121701933321,
            0.12247728813141628, 0.07964626887468408, 0.050137624754420206,
            0.030607208330096516, 0.018147790922818322, 0.010466007314797602,
            0.005881335569701639, 0.0032238590291532167, 0.001726142243958348,
            0.0009040545118164802, 0.0004637049115263803, 0.0002332185909178623,
            0.00011522368519328803, 5.590043168179593e-05, 2.6679534838415404e-05,
            1.2538726775068061e-05, 5.807950509307312e-06, 2.6541619902900418e-06,
            1.1976527268833891e-06, 5.18379280687064e-07, 2.2337617082868514e-07,
            9.458775788193641e-08, 3.935880482958741e-08, 1.6093768697699276e-08,
            6.466696672870018e-09, 2.5533838518528983e-09, 9.907375113060935e-10,
            3.777547966522418e-10, 1.4153708622088788e-10, 5.211219852702014e-11,
            1.8854604317496227e-11, 6.703541953975463e-12, 2.3420713567208993e-12,
            8.040902492872131e-13, 2.7128035849681796e-13, 8.993749510495809e-14,
            2.930030266827948e-14, 9.380204518810159e-15, 2.9509468703762604e-15,
            9.122615178816618e-16, 2.771316976677127e-16]



LHCb RKS 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B0->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.009759, 0.009893, 0.010029, 0.010168, 0.010308, 0.010450, 0.010594, 0.010740, 0.010884, 0.011028, 0.011174, 0.011322, 0.011473, 0.011625,
            0.011779, 0.011935, 0.012093, 0.012254, 0.012416, 0.012581, 0.012748, 0.012917, 0.013088, 0.013261, 0.013437, 0.013615, 0.013796, 0.013979,
            0.014164, 0.014352, 0.014542, 0.014735, 0.014931, 0.015129, 0.015329, 0.015532, 0.015738, 0.015947, 0.016158, 0.016373, 0.016590, 0.016810,
            0.017033, 0.017259, 0.017487, 0.017719, 0.017954, 0.018192, 0.018433, 0.018678, 0.018926, 0.019176, 0.019431, 0.019688, 0.019949, 0.020214,
            0.020482, 0.020754, 0.021029, 0.021308, 0.021590, 0.021864, 0.022140, 0.022420, 0.022703, 0.022990, 0.023281, 0.023575, 0.023873, 0.024175,
            0.024480, 0.024790, 0.025103, 0.025420, 0.025741, 0.026067, 0.026396, 0.026730, 0.027068, 0.027410, 0.027756, 0.028107, 0.028462, 0.028822,
            0.029186, 0.029555, 0.029929, 0.030307, 0.030690, 0.031078, 0.031471, 0.031868, 0.032271, 0.032679, 0.033092, 0.033510, 0.033934, 0.034363,
            0.034797, 0.035237, 0.035682, 0.036133, 0.036590, 0.037052, 0.037521, 0.037995, 0.038475, 0.038961, 0.039454, 0.039952, 0.040457, 0.040969,
            0.041487, 0.042005, 0.042505, 0.043011, 0.043524, 0.044042, 0.044566, 0.045097, 0.045633, 0.046177, 0.046726, 0.047283, 0.047846, 0.048415,
            0.048992, 0.049575, 0.050165, 0.050762, 0.051367, 0.051978, 0.052597, 0.053223, 0.053857, 0.054498, 0.055147, 0.055803, 0.056468, 0.057140,
            0.057820, 0.058508, 0.059205, 0.059910, 0.060623, 0.061345, 0.062075, 0.062814, 0.063562, 0.064319, 0.065084, 0.065859, 0.066643, 0.067437,
            0.068240, 0.069052, 0.069874, 0.070706, 0.071548, 0.072399, 0.073261, 0.074133, 0.075016, 0.075909, 0.076813, 0.077727, 0.078625, 0.079493,
            0.080371, 0.081258, 0.082155, 0.083062, 0.083979, 0.084906, 0.085844, 0.086792, 0.087750, 0.088719, 0.089698, 0.090688, 0.091689, 0.092702,
            0.093725, 0.094760, 0.095806, 0.096864, 0.097933, 0.099014, 0.100107, 0.101213, 0.102330, 0.103460, 0.104602, 0.105757, 0.106924, 0.108105,
            0.109298, 0.110505, 0.111725, 0.112958, 0.114205, 0.115466, 0.116741, 0.118030, 0.119333, 0.120650, 0.121982, 0.123329, 0.124691, 0.126067,
            0.127459, 0.128866, 0.130289, 0.131727, 0.133182, 0.134652, 0.136138, 0.137641, 0.139161, 0.140608, 0.142017, 0.143440, 0.144877, 0.146329,
            0.147795, 0.149276, 0.150772, 0.152283, 0.153809, 0.155351, 0.156907, 0.158480, 0.160068, 0.161672, 0.163292, 0.164928, 0.166581, 0.168251,
            0.169937, 0.171640, 0.173360, 0.175097, 0.176851, 0.178624, 0.180414, 0.182222, 0.184048, 0.185892, 0.187755, 0.189636, 0.191537, 0.193456,
            0.195395, 0.197353, 0.199331, 0.201328, 0.203346, 0.205383, 0.207442, 0.209520, 0.211620, 0.213741, 0.215883, 0.218046, 0.220231, 0.222438,
            0.224667, 0.226918, 0.229192, 0.231489, 0.233809, 0.236152, 0.238276, 0.240379, 0.242501, 0.244642, 0.246801, 0.248980, 0.251178, 0.253395,
            0.255631, 0.257888, 0.260164, 0.262461, 0.264778, 0.267115, 0.269473, 0.271851, 0.274251, 0.276672, 0.279114, 0.281578, 0.284063, 0.286571,
            0.289100, 0.291652, 0.294226, 0.296824, 0.299444, 0.302087, 0.304753, 0.307444, 0.310157, 0.312895, 0.315657, 0.318443, 0.321254, 0.324090,
            0.326951, 0.329837, 0.332748, 0.335685, 0.338649, 0.341638, 0.344654, 0.347696, 0.350765, 0.353861, 0.356985, 0.360136, 0.363315, 0.366522,
            0.369757, 0.373021, 0.376281, 0.379217, 0.382176, 0.385158, 0.388163, 0.391192, 0.394244, 0.397320, 0.400420, 0.403544, 0.406693, 0.409866,
            0.413064, 0.416287, 0.419535, 0.422809, 0.426108, 0.429432, 0.432783, 0.436160, 0.439563, 0.442993, 0.446449, 0.449933, 0.453443, 0.456981,
            0.460547, 0.463896, 0.467163, 0.470453, 0.473766, 0.477103, 0.480463, 0.483847, 0.487254, 0.490686, 0.494142, 0.497622, 0.501127, 0.504656,
            0.508210, 0.511789, 0.515394, 0.519023, 0.522679, 0.526360, 0.530067, 0.533800, 0.537559, 0.541345, 0.545158, 0.548997, 0.552864, 0.556616,
            0.560077, 0.563561, 0.567066, 0.570593, 0.574141, 0.577712, 0.581305, 0.584920, 0.588558, 0.592219, 0.595902, 0.599608, 0.603337, 0.607090,
            0.610865, 0.614665, 0.618487, 0.622334, 0.626205, 0.630099, 0.634018, 0.637961, 0.641929, 0.645921, 0.649938, 0.653981, 0.657508, 0.661011,
            0.664532, 0.668072, 0.671631, 0.675208, 0.678805, 0.682421, 0.686056, 0.689711, 0.693385, 0.697079, 0.700792, 0.704525, 0.708278, 0.712051,
            0.715844, 0.719657, 0.723491, 0.727345, 0.731219, 0.735114, 0.739030, 0.742967, 0.746925, 0.750904, 0.754513, 0.757802, 0.761106, 0.764424,
            0.767756, 0.771103, 0.774465, 0.777841, 0.781232, 0.784638, 0.788059, 0.791494, 0.794945, 0.798410, 0.801891, 0.805387, 0.808898, 0.812424,
            0.815966, 0.819523, 0.823096, 0.826684, 0.830288, 0.833907, 0.837543, 0.841194, 0.844728, 0.847520, 0.850322, 0.853134, 0.855954, 0.858784,
            0.861623, 0.864472, 0.867330, 0.870197, 0.873074, 0.875960, 0.878856, 0.881762, 0.884677, 0.887602, 0.890536, 0.893481, 0.896435, 0.899398,
            0.902372, 0.905355, 0.908348, 0.911351, 0.914364, 0.917387, 0.920420, 0.922666, 0.924671, 0.926681, 0.928694, 0.930712, 0.932735, 0.934762,
            0.936793, 0.938829, 0.940869, 0.942913, 0.944962, 0.947015, 0.949073, 0.951136, 0.953203, 0.955274, 0.957350, 0.959430, 0.961515, 0.963604,
            0.965698, 0.967797, 0.969900, 0.972007, 0.974119, 0.975784, 0.976704, 0.977625, 0.978547, 0.979470, 0.980393, 0.981318, 0.982243, 0.983169,
            0.984096, 0.985024, 0.985953, 0.986883, 0.987813, 0.988745, 0.989677, 0.990610, 0.991544, 0.992479, 0.993415, 0.994352, 0.995289, 0.996228,
            0.997167, 0.998107, 0.999049, 0.999991, 0.999603, 0.999201, 0.998800, 0.998399, 0.997998, 0.997598, 0.997197, 0.996797, 0.996397, 0.995997,
            0.995597, 0.995197, 0.994798, 0.994399, 0.993999, 0.993600, 0.993201, 0.992803, 0.992404, 0.992006, 0.991608, 0.991209, 0.990812, 0.990414,
            0.990016, 0.989619, 0.988354, 0.986522, 0.984693, 0.982867, 0.981045, 0.979226, 0.977410, 0.975598, 0.973789, 0.971983, 0.970181, 0.968382,
            0.966587, 0.964795, 0.963006, 0.961220, 0.959438, 0.957659, 0.955883, 0.954111, 0.952342, 0.950576, 0.948814, 0.947055, 0.945299, 0.943546,
            0.941476, 0.938251, 0.935037, 0.931834, 0.928642, 0.925461, 0.922290, 0.919131, 0.915983, 0.912845, 0.909718, 0.906602, 0.903496, 0.900401,
            0.897317, 0.894243, 0.891180, 0.888127, 0.885085, 0.882053, 0.879031, 0.876020, 0.873019, 0.870029, 0.867048, 0.864078, 0.861118, 0.856944,
            0.852539, 0.848156, 0.843796, 0.839459, 0.835143, 0.830850, 0.826579, 0.822330, 0.818103, 0.813898, 0.809714, 0.805552, 0.801411, 0.797291,
            0.793193, 0.789115, 0.785059, 0.781023, 0.777008, 0.773014, 0.769040, 0.765087, 0.761154, 0.757241, 0.753349, 0.748857, 0.743617, 0.738413,
            0.733246, 0.728115, 0.723020, 0.717961, 0.712937, 0.707948, 0.702994, 0.698075, 0.693190, 0.688339, 0.683522, 0.678739, 0.673990, 0.669273,
            0.664590, 0.659940, 0.655322, 0.650736, 0.646182, 0.641661, 0.637170, 0.632712, 0.628284, 0.623818, 0.618195, 0.612624, 0.607103, 0.601631,
            0.596209, 0.590835, 0.585511, 0.580234, 0.575004, 0.569822, 0.564686, 0.559597, 0.554554, 0.549556, 0.544603, 0.539695, 0.534831, 0.530010,
            0.525234, 0.520500, 0.515809, 0.511160, 0.506553, 0.501988, 0.497464, 0.492980, 0.487817, 0.482355, 0.476954, 0.471613, 0.466332, 0.461110,
            0.455947, 0.450841, 0.445793, 0.440801, 0.435865, 0.430985, 0.426159, 0.421387, 0.416668, 0.412002, 0.407389, 0.402827, 0.398317, 0.393856,
            0.389446, 0.385085, 0.380773, 0.376510, 0.372294, 0.368125, 0.363757, 0.358823, 0.353955, 0.349154, 0.344418, 0.339746, 0.335137, 0.330591,
            0.326106, 0.321683, 0.317319, 0.313014, 0.308768, 0.304580, 0.300448, 0.296373, 0.292352, 0.288387, 0.284475, 0.280616, 0.276809, 0.273054,
            0.269350, 0.265696, 0.262092, 0.258537, 0.255030, 0.250986, 0.246939, 0.242957, 0.239040, 0.235185, 0.231393, 0.227662, 0.223991, 0.220379,
            0.216826, 0.213330, 0.209890, 0.206505, 0.203176, 0.199899, 0.196676, 0.193505, 0.190385, 0.187315, 0.184294, 0.181323, 0.178399, 0.175522,
            0.172692, 0.169908, 0.167168, 0.164298, 0.161312, 0.158380, 0.155502, 0.152675, 0.149901, 0.147176, 0.144501, 0.141875, 0.139296, 0.136765,
            0.134279, 0.131838, 0.129383, 0.126845, 0.124358, 0.121919, 0.119528, 0.117184, 0.114885, 0.112632, 0.110423, 0.108258, 0.106135, 0.104053,
            0.102013, 0.099994, 0.097884, 0.095818, 0.093796, 0.091817, 0.089879, 0.087983, 0.086126, 0.084309, 0.082529, 0.080788, 0.079083, 0.077414,
            0.075781, 0.074073, 0.072395, 0.070756, 0.069154, 0.067587, 0.066057, 0.064561, 0.063099, 0.061670, 0.060273, 0.058908, 0.057574, 0.056270,
            0.054929, 0.053598, 0.052298, 0.051030, 0.049792, 0.048585, 0.047407, 0.046258, 0.045136, 0.044041, 0.042974, 0.041932, 0.040915, 0.039886,
            0.038853, 0.037847, 0.036866, 0.035911, 0.034981, 0.034075, 0.033192, 0.032332, 0.031495, 0.030679, 0.029884, 0.029110, 0.028339, 0.027556,
            0.026796, 0.026056, 0.025336, 0.024637, 0.023956, 0.023295, 0.022651, 0.022026, 0.021418, 0.020826, 0.020251, 0.019687, 0.019108, 0.018547,
            0.018002, 0.017473, 0.016960, 0.016462, 0.015978, 0.015509, 0.015053, 0.014611, 0.014182, 0.013765, 0.013361, 0.012945, 0.012541, 0.012150,
            0.011771, 0.011404, 0.011048, 0.010703, 0.010369, 0.010046, 0.009732, 0.009429, 0.009135, 0.008850, 0.008561, 0.008278, 0.008004, 0.007740,
            0.007484, 0.007236, 0.006997, 0.006766, 0.006542, 0.006326, 0.006117, 0.005914, 0.005719, 0.005524, 0.005330, 0.005144, 0.004964, 0.004790,
            0.004623, 0.004461, 0.004305, 0.004155, 0.004009, 0.003869, 0.003734, 0.003603, 0.003474, 0.003346, 0.003223, 0.003104, 0.002989, 0.002878,
            0.002772, 0.002670, 0.002571, 0.002476, 0.002385, 0.002297, 0.002212, 0.002129, 0.002046, 0.001967, 0.001890, 0.001817, 0.001746, 0.001678,
            0.001613, 0.001550, 0.001490, 0.001432, 0.001376, 0.001322, 0.001271, 0.001219, 0.001169, 0.001121, 0.001075, 0.001031, 0.000989, 0.000948,
            0.000909, 0.000872, 0.000836, 0.000802, 0.000769, 0.000738, 0.000706, 0.000676, 0.000647, 0.000619, 0.000592, 0.000567, 0.000543, 0.000519,
            0.000497, 0.000476, 0.000455, 0.000436, 0.000417, 0.000398, 0.000380, 0.000363, 0.000347, 0.000331, 0.000316, 0.000302, 0.000288, 0.000275,
            0.000263, 0.000251, 0.000240, 0.000229, 0.000218, 0.000208, 0.000198, 0.000189, 0.000180, 0.000172, 0.000163, 0.000156, 0.000148, 0.000141,
            0.000135, 0.000128, 0.000122, 0.000117, 0.000111, 0.000105]


LHCb RKstplus 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.045
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.0006206, 0.0006335, 0.0006467, 0.0006602, 0.0006739, 0.0006879, 0.0007023, 0.0007169, 0.0007318, 0.0007468, 0.0007618, 0.0007771, 0.0007928,
            0.0008087, 0.0008249, 0.0008415, 0.0008584, 0.0008757, 0.0008933, 0.0009112, 0.0009295, 0.0009482, 0.0009673, 0.0009867, 0.0010065, 0.0010268,
            0.0010474, 0.0010684, 0.0010899, 0.0011118, 0.0011342, 0.0011569, 0.0011802, 0.0012039, 0.0012281, 0.0012528, 0.0012780, 0.0013036, 0.0013298,
            0.0013566, 0.0013838, 0.0014116, 0.0014400, 0.0014689, 0.0014984, 0.0015285, 0.0015593, 0.0015906, 0.0016226, 0.0016552, 0.0016884, 0.0017223,
            0.0017570, 0.0017923, 0.0018283, 0.0018650, 0.0019025, 0.0019407, 0.0019797, 0.0020195, 0.0020601, 0.0021015, 0.0021422, 0.0021834, 0.0022254,
            0.0022682, 0.0023118, 0.0023563, 0.0024016, 0.0024478, 0.0024949, 0.0025429, 0.0025918, 0.0026416, 0.0026924, 0.0027442, 0.0027970, 0.0028508,
            0.0029056, 0.0029615, 0.0030185, 0.0030765, 0.0031357, 0.0031960, 0.0032575, 0.0033201, 0.0033840, 0.0034491, 0.0035154, 0.0035830, 0.0036519,
            0.0037222, 0.0037938, 0.0038667, 0.0039411, 0.0040169, 0.0040941, 0.0041729, 0.0042531, 0.0043349, 0.0044183, 0.0045033, 0.0045899, 0.0046782,
            0.0047682, 0.0048599, 0.0049533, 0.0050486, 0.0051457, 0.0052447, 0.0053455, 0.0054483, 0.0055531, 0.0056599, 0.0057676, 0.0058727, 0.0059797,
            0.0060886, 0.0061995, 0.0063125, 0.0064275, 0.0065446, 0.0066638, 0.0067852, 0.0069088, 0.0070347, 0.0071628, 0.0072933, 0.0074262, 0.0075615,
            0.0076992, 0.0078395, 0.0079823, 0.0081277, 0.0082758, 0.0084266, 0.0085801, 0.0087364, 0.0088956, 0.0090576, 0.0092226, 0.0093906, 0.0095617,
            0.0097359, 0.0099133, 0.0100939, 0.0102778, 0.0104650, 0.0106557, 0.0108498, 0.0110474, 0.0112487, 0.0114536, 0.0116623, 0.0118748, 0.0120911,
            0.0123114, 0.0125357, 0.0127640, 0.0129966, 0.0132333, 0.0134744, 0.0137199, 0.0139698, 0.0142243, 0.0144835, 0.0147473, 0.0150055, 0.0152610,
            0.0155208, 0.0157850, 0.0160537, 0.0163270, 0.0166049, 0.0168876, 0.0171751, 0.0174675, 0.0177649, 0.0180673, 0.0183749, 0.0186877, 0.0190058,
            0.0193294, 0.0196584, 0.0199931, 0.0203334, 0.0206796, 0.0210316, 0.0213897, 0.0217538, 0.0221242, 0.0225008, 0.0228838, 0.0232734, 0.0236696,
            0.0240726, 0.0244824, 0.0248991, 0.0253230, 0.0257541, 0.0261926, 0.0266385, 0.0270919, 0.0275531, 0.0280222, 0.0284993, 0.0289844, 0.0294778,
            0.0299797, 0.0304900, 0.0310091, 0.0315370, 0.0320739, 0.0326199, 0.0331752, 0.0337400, 0.0343144, 0.0348985, 0.0354926, 0.0360968, 0.0366617,
            0.0372346, 0.0378164, 0.0384074, 0.0390075, 0.0396171, 0.0402362, 0.0408649, 0.0415035, 0.0421521, 0.0428108, 0.0434798, 0.0441592, 0.0448493,
            0.0455501, 0.0462619, 0.0469848, 0.0477190, 0.0484647, 0.0492221, 0.0499912, 0.0507724, 0.0515658, 0.0523716, 0.0531900, 0.0540212, 0.0548654,
            0.0557227, 0.0565935, 0.0574778, 0.0583760, 0.0592882, 0.0602147, 0.0611557, 0.0621113, 0.0630819, 0.0640677, 0.0650688, 0.0660856, 0.0671183,
            0.0681672, 0.0692324, 0.0703143, 0.0714130, 0.0725290, 0.0736624, 0.0748134, 0.0759825, 0.0771699, 0.0783758, 0.0796005, 0.0808444, 0.0820581,
            0.0832059, 0.0843697, 0.0855497, 0.0867463, 0.0879596, 0.0891899, 0.0904374, 0.0917023, 0.0929849, 0.0942855, 0.0956043, 0.0969415, 0.0982974,
            0.0996723, 0.1010664, 0.1024800, 0.1039133, 0.1053667, 0.1068405, 0.1083349, 0.1098501, 0.1113866, 0.1129445, 0.1145243, 0.1161261, 0.1177503,
            0.1193973, 0.1210673, 0.1227607, 0.1244777, 0.1262187, 0.1279841, 0.1297742, 0.1315894, 0.1334299, 0.1352962, 0.1371885, 0.1391074, 0.1410530,
            0.1430259, 0.1450264, 0.1470549, 0.1491117, 0.1511973, 0.1533121, 0.1554565, 0.1576308, 0.1598356, 0.1620712, 0.1643380, 0.1666366, 0.1689673,
            0.1711499, 0.1733039, 0.1754850, 0.1776935, 0.1799298, 0.1821942, 0.1844872, 0.1868090, 0.1891601, 0.1915407, 0.1939513, 0.1963922, 0.1988638,
            0.2013666, 0.2039008, 0.2064670, 0.2090654, 0.2116965, 0.2143608, 0.2170586, 0.2197903, 0.2225564, 0.2253573, 0.2281935, 0.2310654, 0.2339734,
            0.2368069, 0.2395415, 0.2423076, 0.2451057, 0.2479361, 0.2507992, 0.2536954, 0.2566250, 0.2595884, 0.2625860, 0.2656183, 0.2686856, 0.2717883,
            0.2749268, 0.2781016, 0.2813130, 0.2845615, 0.2878476, 0.2911715, 0.2945339, 0.2979351, 0.3013756, 0.3048558, 0.3083761, 0.3119372, 0.3155393,
            0.3191292, 0.3224561, 0.3258177, 0.3292143, 0.3326463, 0.3361141, 0.3396181, 0.3431585, 0.3467359, 0.3503506, 0.3540030, 0.3576934, 0.3614224,
            0.3651902, 0.3689972, 0.3728440, 0.3767308, 0.3806582, 0.3846265, 0.3886362, 0.3926877, 0.3967815, 0.4009179, 0.4050974, 0.4093205, 0.4135876,
            0.4178992, 0.4218259, 0.4257108, 0.4296315, 0.4335883, 0.4375815, 0.4416115, 0.4456787, 0.4497833, 0.4539256, 0.4581062, 0.4623252, 0.4665831,
            0.4708803, 0.4752169, 0.4795936, 0.4840105, 0.4884681, 0.4929668, 0.4975069, 0.5020888, 0.5067129, 0.5113796, 0.5160893, 0.5208424, 0.5256392,
            0.5304802, 0.5349882, 0.5392117, 0.5434686, 0.5477590, 0.5520834, 0.5564418, 0.5608347, 0.5652623, 0.5697248, 0.5742225, 0.5787558, 0.5833248,
            0.5879299, 0.5925714, 0.5972495, 0.6019645, 0.6067168, 0.6115065, 0.6163341, 0.6211998, 0.6261040, 0.6310468, 0.6360286, 0.6410498, 0.6461106,
            0.6512114, 0.6561340, 0.6603798, 0.6646531, 0.6689541, 0.6732830, 0.6776398, 0.6820248, 0.6864382, 0.6908802, 0.6953509, 0.6998505, 0.7043793,
            0.7089373, 0.7135249, 0.7181421, 0.7227892, 0.7274664, 0.7321739, 0.7369118, 0.7416804, 0.7464798, 0.7513103, 0.7561721, 0.7610653, 0.7659902,
            0.7709469, 0.7759357, 0.7798434, 0.7836866, 0.7875489, 0.7914301, 0.7953305, 0.7992501, 0.8031890, 0.8071474, 0.8111252, 0.8151227, 0.8191398,
            0.8231768, 0.8272336, 0.8313104, 0.8354073, 0.8395245, 0.8436619, 0.8478197, 0.8519980, 0.8561968, 0.8604164, 0.8646568, 0.8689180, 0.8732003,
            0.8775037, 0.8818282, 0.8852566, 0.8881452, 0.8910433, 0.8939508, 0.8968678, 0.8997943, 0.9027303, 0.9056759, 0.9086312, 0.9115961, 0.9145706,
            0.9175549, 0.9205489, 0.9235527, 0.9265662, 0.9295896, 0.9326229, 0.9356661, 0.9387192, 0.9417823, 0.9448553, 0.9479384, 0.9510315, 0.9541348,
            0.9572481, 0.9603717, 0.9629506, 0.9643506, 0.9657526, 0.9671567, 0.9685628, 0.9699709, 0.9713811, 0.9727934, 0.9742077, 0.9756241, 0.9770425,
            0.9784630, 0.9798856, 0.9813102, 0.9827369, 0.9841656, 0.9855965, 0.9870294, 0.9884644, 0.9899015, 0.9913407, 0.9927820, 0.9942253, 0.9956708,
            0.9971184, 0.9985681, 0.9999931, 0.9994890, 0.9989852, 0.9984816, 0.9979783, 0.9974752, 0.9969724, 0.9964698, 0.9959675, 0.9954654, 0.9949636,
            0.9944620, 0.9939607, 0.9934597, 0.9929589, 0.9924583, 0.9919580, 0.9914580, 0.9909582, 0.9904587, 0.9899594, 0.9894603, 0.9889615, 0.9884630,
            0.9879647, 0.9874667, 0.9869689, 0.9849994, 0.9824291, 0.9798655, 0.9773086, 0.9747583, 0.9722147, 0.9696778, 0.9671474, 0.9646237, 0.9621066,
            0.9595960, 0.9570920, 0.9545945, 0.9521035, 0.9496190, 0.9471410, 0.9446695, 0.9422044, 0.9397458, 0.9372935, 0.9348477, 0.9324083, 0.9299752,
            0.9275485, 0.9251281, 0.9227140, 0.9194518, 0.9149397, 0.9104498, 0.9059819, 0.9015359, 0.8971117, 0.8927093, 0.8883285, 0.8839691, 0.8796312,
            0.8753145, 0.8710190, 0.8667447, 0.8624912, 0.8582587, 0.8540469, 0.8498558, 0.8456853, 0.8415352, 0.8374055, 0.8332960, 0.8292068, 0.8251375,
            0.8210883, 0.8170589, 0.8130493, 0.8088637, 0.8028937, 0.7969677, 0.7910855, 0.7852466, 0.7794509, 0.7736980, 0.7679875, 0.7623191, 0.7566926,
            0.7511077, 0.7455639, 0.7400611, 0.7345989, 0.7291770, 0.7237951, 0.7184529, 0.7131502, 0.7078866, 0.7026618, 0.6974756, 0.6923277, 0.6872178,
            0.6821456, 0.6771109, 0.6721133, 0.6671525, 0.6608120, 0.6541632, 0.6475813, 0.6410656, 0.6346155, 0.6282303, 0.6219093, 0.6156519, 0.6094575,
            0.6033254, 0.5972550, 0.5912457, 0.5852969, 0.5794078, 0.5735781, 0.5678070, 0.5620940, 0.5564384, 0.5508398, 0.5452975, 0.5398109, 0.5343796,
            0.5290029, 0.5236803, 0.5184113, 0.5131952, 0.5073093, 0.5007374, 0.4942506, 0.4878479, 0.4815281, 0.4752902, 0.4691331, 0.4630558, 0.4570572,
            0.4511363, 0.4452921, 0.4395236, 0.4338298, 0.4282098, 0.4226626, 0.4171873, 0.4117829, 0.4064485, 0.4011832, 0.3959861, 0.3908563, 0.3857930,
            0.3807953, 0.3758624, 0.3709933, 0.3661873, 0.3612367, 0.3554298, 0.3497163, 0.3440945, 0.3385632, 0.3331208, 0.3277659, 0.3224970, 0.3173128,
            0.3122120, 0.3071932, 0.3022551, 0.2973963, 0.2926156, 0.2879118, 0.2832836, 0.2787298, 0.2742492, 0.2698407, 0.2655029, 0.2612350, 0.2570356,
            0.2529037, 0.2488383, 0.2448382, 0.2409024, 0.2370299, 0.2325222, 0.2280030, 0.2235716, 0.2192263, 0.2149654, 0.2107874, 0.2066906, 0.2026734,
            0.1987343, 0.1948717, 0.1910842, 0.1873703, 0.1837286, 0.1801577, 0.1766562, 0.1732228, 0.1698560, 0.1665547, 0.1633176, 0.1601434, 0.1570309,
            0.1539789, 0.1509862, 0.1480516, 0.1451741, 0.1423525, 0.1393686, 0.1362869, 0.1332733, 0.1303264, 0.1274446, 0.1246266, 0.1218709, 0.1191761,
            0.1165409, 0.1139639, 0.1114439, 0.1089797, 0.1065700, 0.1041307, 0.1016343, 0.0991977, 0.0968195, 0.0944984, 0.0922329, 0.0900217, 0.0878635,
            0.0857571, 0.0837012, 0.0816945, 0.0797360, 0.0778244, 0.0759188, 0.0739515, 0.0720353, 0.0701686, 0.0683504, 0.0665793, 0.0648540, 0.0631735,
            0.0615365, 0.0599420, 0.0583887, 0.0568757, 0.0554019, 0.0539540, 0.0524481, 0.0509842, 0.0495612, 0.0481779, 0.0468333, 0.0455261, 0.0442555,
            0.0430203, 0.0418195, 0.0406523, 0.0395177, 0.0384147, 0.0373425, 0.0362264, 0.0351406, 0.0340873, 0.0330656, 0.0320745, 0.0311131, 0.0301805,
            0.0292759, 0.0283984, 0.0275472, 0.0267215, 0.0259205, 0.0251436, 0.0243468, 0.0235652, 0.0228088, 0.0220766, 0.0213679, 0.0206819, 0.0200180,
            0.0193754, 0.0187534, 0.0181514, 0.0175687, 0.0170047, 0.0164589, 0.0159070, 0.0153617, 0.0148350, 0.0143264, 0.0138353, 0.0133610, 0.0129029,
            0.0124606, 0.0120334, 0.0116208, 0.0112224, 0.0108377, 0.0104661, 0.0100955, 0.0097266, 0.0093712, 0.0090288, 0.0086989, 0.0083810, 0.0080748,
            0.0077797, 0.0074955, 0.0072216, 0.0069577, 0.0067035, 0.0064585, 0.0062174, 0.0059759, 0.0057437, 0.0055206, 0.0053062, 0.0051001, 0.0049020,
            0.0047116, 0.0045286, 0.0043527, 0.0041836, 0.0040211, 0.0038649, 0.0037130, 0.0035600, 0.0034133, 0.0032727, 0.0031378, 0.0030085, 0.0028845,
            0.0027656, 0.0026517, 0.0025424, 0.0024376, 0.0023372, 0.0022409, 0.0021483, 0.0020546, 0.0019649, 0.0018792, 0.0017972, 0.0017188, 0.0016438,
            0.0015721, 0.0015035, 0.0014379, 0.0013752, 0.0013152, 0.0012578, 0.0012029, 0.0011478, 0.0010949, 0.0010445, 0.0009964, 0.0009505, 0.0009067,
            0.0008649, 0.0008250, 0.0007870, 0.0007507, 0.0007162, 0.0006832, 0.0006517, 0.0006204, 0.0005902, 0.0005615, 0.0005342, 0.0005082, 0.0004834,
            0.0004599, 0.0004375, 0.0004162, 0.0003960, 0.0003767, 0.0003584, 0.0003409, 0.0003238, 0.0003071, 0.0002913, 0.0002763, 0.0002621, 0.0002486,
            0.0002358, 0.0002237, 0.0002122, 0.0002012, 0.0001909, 0.0001811, 0.0001718, 0.0001627, 0.0001539, 0.0001455, 0.0001376, 0.0001301, 0.0001231,
            0.0001164, 0.0001101, 0.0001041, 0.0000984, 0.0000931, 0.0000880, 0.0000832, 0.0000787, 0.0000742, 0.0000699, 0.0000659, 0.0000621, 0.0000586,
            0.0000552, 0.0000521, 0.0000491, 0.0000463, 0.0000436, 0.0000411, 0.0000388, 0.0000365, 0.0000343, 0.0000323, 0.0000303, 0.0000285, 0.0000268,
            0.0000252, 0.0000237, 0.0000222, 0.0000209, 0.0000196, 0.0000185, 0.0000174, 0.0000163, 0.0000153, 0.0000143, 0.0000134, 0.0000126] 


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

LHCb B->ee 2020:
  experiment: LHCb
  inspire: Aaij:2020nol
  values:
    BR(Bs->ee): < 9.4e-9 @ 90% CL
    BR(B0->ee): < 2.5e-9 @ 90% CL

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/measurements.save.new_mw <==
# This file contains all the experimental measurements.
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 12.5
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu BR 2021:
  experiment: LHCb
  inspire: Aaij:2021pkz
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 7.74 ± 0.53 ± 0.12 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 2.5
      value: 3.15 ± 0.29 ± 0.07 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.5
      q2max: 4.0
      value: 2.34 ± 0.26 ± 0.05 ± 0.11 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 3.11 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 3.15 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.78 ± 0.30 ± 0.08 ± 0.23 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 5.25 ± 0.29 ± 0.10 ± 0.25 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 4.19 ± 0.29 ± 0.12 ± 0.20 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 2.88 ± 0.15 ± 0.05 ± 0.14 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.63 ± 0.20 ± 0.11 ± 0.22 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]


LHCb Bs->phimumu 2021 0.1-0.98 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.254 ±0.045 ±0.017
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 ±0.068 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.213 ±0.082 ±0.005
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.178 ±0.072 ±0.001
  correlation: [[1.00, -0.03, 0.06, -0.20],
                [1.00, 0.11, 0.07],
                [1.00, 0.08],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-4.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: 0.723 ±0.053 ±0.015
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.030 ±0.057 ±0.004
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.110 ±0.079 ±0.002
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.101 ±0.075 ±0.001
  correlation: [[1.00, -0.12, 0.03, -0.12],
                [1.00, -0.07, 0.04],
                [1.00, 0.01],
                [1.00]]

LHCb Bs->phimumu 2021 4.0-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.701 ±0.050 ±0.016
    - name: <S3>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.162 ±0.067 ±0.012
    - name: <S4>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.222 ±0.092 ±0.010
    - name: <S7>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.175 ±0.089 ±0.003
  correlation: [[1.00, 0.15, 0.06, -0.01],
                [1.00, -0.04, -0.06],
                [1.00, 0.05],
                [1.00]]

LHCb Bs->phimumu 2021 6.0-8.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.624 ±0.051 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.013 ±0.080 ±0.009
    - name: <S4>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: -0.176 ±0.078 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.033 ±0.081 ±0.002
  correlation: [[1.00, 0.03, 0.07, 0.01],
                [1.00, -0.08, -0.01],
                [1.00, -0.05],
                [1.00]]

LHCb Bs->phimumu 2021 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.353 ±0.044 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.138 ±0.071 ±0.013
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.319 ±0.061 ±0.008
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.170 ±0.069 ±0.000
  correlation: [[1.00, 0.09, 0.02, -0.03],
                [1.00, -0.14, 0.11],
                [1.00, -0.01],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.715 ±0.036 ±0.013
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.083 ±0.047 ±0.006
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.155 ±0.058 ±0.004
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.020 ±0.059 ±0.001
  correlation: [[1.00, -0.03, 0.05, -0.08],
                [1.00, -0.07, -0.07],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2021 15.0-18.9 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.359 ±0.031 ±0.019
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.247 ±0.042 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.208 ±0.047 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.003 ±0.046 ±0.002
  correlation: [[1.00, 0.20, -0.04, 0.00],
                [1.00, -0.06, -0.08],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 1.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value:
         distribution: numerical
         x: [0.32203389830508472, 0.34406779661016951, 0.36610169491525424, 0.38813559322033897, 0.4101694915254237, 0.43220338983050843, 0.45423728813559322, 0.47627118644067795, 0.49830508474576268, 0.52033898305084747, 0.5423728813559322, 0.56440677966101693, 0.58644067796610166, 0.60847457627118651, 0.63050847457627124, 0.65254237288135597, 0.6745762711864407, 0.69661016949152543, 0.71864406779661016, 0.7406779661016949, 0.76271186440677963, 0.78474576271186436, 0.80677966101694909, 0.82881355932203382, 0.85084745762711855, 0.87288135593220328, 0.89491525423728802, 0.91694915254237297, 0.9389830508474577, 0.96101694915254243, 0.98305084745762716, 1.0050847457627119, 1.0271186440677966, 1.0491525423728814, 1.0711864406779661, 1.0932203389830508, 1.1152542372881356, 1.1372881355932203, 1.159322033898305, 1.1813559322033897, 1.2033898305084745, 1.2254237288135592, 1.2474576271186439, 1.2694915254237289, 1.2915254237288136, 1.3135593220338984, 1.3355932203389831, 1.3576271186440678, 1.3796610169491526, 1.4016949152542373, 1.423728813559322, 1.4457627118644067, 1.4677966101694915, 1.4898305084745762, 1.5118644067796609, 1.5338983050847459, 1.5559322033898306]
         y: [5.6809387153097712e-07, 6.0396698949963744e-06, 5.0150626650029067e-05, 0.0003252442213613549, 0.0016474524090636642, 0.006517577885966833, 0.020354852378992382, 0.05241872555125314, 0.11402931997866546, 0.21376567729264906, 0.35238195481274165, 0.51826255846771419, 0.690079259125155, 0.84088805077533757, 0.94804073141260814, 0.99705526660951094, 0.98621494071587834, 0.92325134828600275, 0.82319327858735192, 0.70253583154289834, 0.57669427782381144, 0.45717703819692768, 0.35138098968886583, 0.2627199920930387, 0.19170823632155595, 0.13692051144806572, 0.095966109900830474, 0.066164222711994056, 0.044971015782364079, 0.030190723371453614, 0.020053519226620586, 0.013198994295782356, 0.0086186961781051872, 0.0055903301579139381, 0.0036058135111671319, 0.0023072486153233413, 0.0014747707248869565, 0.00094165887445748651, 0.00060062261574288657, 0.00038269143292687658, 0.00024357616071383475, 0.00015486732723114267, 9.8361197460841327e-05, 6.2406064124841638e-05, 3.9552028358902991e-05, 2.5040887067679769e-05, 1.5836880526245869e-05, 1.0005264010065528e-05, 6.3143179585843096e-06, 3.9807355100871835e-06, 2.5069125268935054e-06, 1.5770810731381989e-06, 9.9107801111957362e-07, 6.2215793318564117e-07, 3.9015073327630452e-07, 2.4440112093889412e-07, 1.5293713179096793e-07]
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value:
         distribution: numerical
         x: [0.3254237288135593, 0.35084745762711866, 0.37627118644067797, 0.40169491525423728, 0.42711864406779659, 0.4525423728813559, 0.47796610169491527, 0.50338983050847452, 0.52881355932203389, 0.55423728813559325, 0.57966101694915251, 0.60508474576271187, 0.63050847457627124, 0.65593220338983049, 0.68135593220338986, 0.70677966101694922, 0.73220338983050848, 0.75762711864406773, 0.78305084745762721, 0.80847457627118646, 0.83389830508474572, 0.85932203389830519, 0.88474576271186445, 0.9101694915254237, 0.93559322033898318, 0.96101694915254243, 0.98644067796610169, 1.0118644067796612, 1.0372881355932204, 1.0627118644067797, 1.0881355932203389, 1.1135593220338984, 1.1389830508474577, 1.1644067796610169, 1.1898305084745764, 1.2152542372881356, 1.2406779661016949, 1.2661016949152544, 1.2915254237288136, 1.3169491525423729, 1.3423728813559324, 1.3677966101694916, 1.3932203389830509, 1.4186440677966103, 1.4440677966101696, 1.4694915254237289, 1.4949152542372883, 1.5203389830508476, 1.5457627118644068, 1.5711864406779663, 1.5966101694915256, 1.6220338983050848]
         y: [9.2859885275453659e-07, 1.1173017058353056e-05, 0.00010059366576480207, 0.00067768623024118326, 0.0034162098607083643, 0.012949198351074815, 0.038717629066264123, 0.094109769203649676, 0.19164234971831345, 0.33470835646281444, 0.51125877432706002, 0.69557899360943121, 0.85467064508473634, 0.96097083389228344, 0.99979983632838498, 0.9712647296315845, 0.88843328568449786, 0.77113802765151196, 0.63861141674216759, 0.50760009664448069, 0.38914997280248886, 0.288889998190972, 0.20851010317320542, 0.14677710158297538, 0.10105380017120832, 0.068242816690122929, 0.045289401093338538, 0.029612915425365847, 0.019110334062907564, 0.012233215491691747, 0.0076929020768207864, 0.0048138700412563296, 0.0029974579393755355, 0.0018572330902757665, 0.0011450759860078946, 0.00070251690600029945, 0.00042887806216228703, 0.00026053463320952971, 0.00015748952482220918, 9.4731074074424259e-05, 5.6700622791742157e-05, 3.3770522164974281e-05, 2.0014387384152143e-05, 1.1803244567977215e-05, 6.9265199506158483e-06, 4.0446724037264971e-06, 2.3502074211150378e-06, 1.358887843829664e-06, 7.818359082179601e-07, 4.4761248450030899e-07, 2.5500185999955114e-07, 1.4455698588682474e-07]

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Combined:
  experiment: CDF, D0
  inspire: deBlas:2022hdk
  values:
    m_W: 80.4355 ± 0.0094

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2 e tau:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_tau: -0.018 ± 0.017

PDG g-2 mu:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10

FNAL g-2:
  experiment: Muon g-2
  values:
    a_mu: 116592040(54) e-11

FNAL g-2 combination:
  experiment: Muon g-2
  values:
    a_mu: 116592061(41) e-11

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  inspire: Aaij:2020sbt
  values:
    BR(KS->mumu): 0.9 +0.7 -0.6 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


LHCb Bs->mumu 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_01_archilli.pdf
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [8.161097450987314e-10, 9.172370129183739e-10, 1.0183642807380164e-09,
      1.119491548557659e-09, 1.2206188163773015e-09, 1.3217460841969438e-09,
      1.4228733520165864e-09, 1.524000619836229e-09, 1.6251278876558715e-09,
      1.7262551554755139e-09, 1.8273824232951565e-09, 1.9285096911147992e-09,
      2.0296369589344414e-09, 2.130764226754084e-09, 2.2318914945737265e-09,
      2.3330187623933687e-09, 2.4341460302130116e-09, 2.5352732980326538e-09,
      2.6364005658522963e-09, 2.737527833671939e-09, 2.8386551014915815e-09,
      2.939782369311224e-09, 3.0409096371308666e-09, 3.1420369049505088e-09,
      3.2431641727701513e-09, 3.344291440589794e-09, 3.4454187084094364e-09,
      3.546545976229079e-09, 3.6476732440487216e-09, 3.748800511868364e-09,
      3.849927779688006e-09, 3.951055047507649e-09, 4.052182315327292e-09,
      4.153309583146934e-09, 4.254436850966576e-09, 4.355564118786219e-09,
      4.456691386605861e-09, 4.557818654425504e-09, 4.658945922245146e-09,
      4.7600731900647885e-09, 4.8612004578844315e-09, 4.962327725704074e-09,
      5.063454993523717e-09, 5.164582261343359e-09, 5.265709529163002e-09,
      5.366836796982644e-09, 5.467964064802286e-09, 5.569091332621929e-09,
      5.670218600441571e-09, 5.771345868261214e-09]
    - [-4.806317281473294e-13, 1.2345785573114215e-11, 2.517220287437576e-11,
      3.7998620175637304e-11, 5.082503747689885e-11, 6.365145477816038e-11,
      7.647787207942193e-11, 8.930428938068348e-11, 1.0213070668194502e-10,
      1.1495712398320657e-10, 1.277835412844681e-10, 1.4060995858572965e-10,
      1.534363758869912e-10, 1.6626279318825274e-10, 1.790892104895143e-10,
      1.9191562779077584e-10, 2.0474204509203738e-10, 2.1756846239329893e-10,
      2.3039487969456047e-10, 2.43221296995822e-10, 2.5604771429708354e-10,
      2.688741315983451e-10, 2.8170054889960663e-10, 2.945269662008682e-10,
      3.0735338350212973e-10, 3.2017980080339127e-10, 3.330062181046528e-10,
      3.4583263540591437e-10, 3.586590527071759e-10, 3.7148547000843746e-10,
      3.84311887309699e-10, 3.9713830461096055e-10, 4.099647219122221e-10,
      4.2279113921348364e-10, 4.356175565147452e-10, 4.4844397381600674e-10,
      4.612703911172683e-10, 4.740968084185298e-10, 4.869232257197914e-10,
      4.997496430210529e-10, 5.125760603223145e-10, 5.25402477623576e-10,
      5.382288949248376e-10, 5.510553122260991e-10, 5.638817295273607e-10,
      5.767081468286222e-10, 5.895345641298837e-10, 6.023609814311453e-10,
      6.151873987324068e-10, 6.280138160336684e-10]
    y:
    - [1.3143971288076154e-07, 1.6755574140528865e-07, 2.1438805879965477e-07,
      2.6949475183470924e-07, 3.328040377252256e-07, 4.037526777806398e-07,
      4.812057399467049e-07, 5.634232142170774e-07, 6.480779255863594e-07,
      7.323324453975564e-07, 8.129762839907415e-07, 8.866169546500622e-07,
      9.499106170747565e-07, 9.998112195582903e-07, 1.0338126084176268e-06,
      1.0501569176253147e-06, 1.0479851407705222e-06, 1.0274119355709363e-06,
      9.89515594239799e-07, 9.362444008012251e-07, 8.702506942066767e-07,
      7.946723050354229e-07, 7.128864032012355e-07, 6.28262502287632e-07,
      5.43939380477658e-07, 4.626455819989729e-07, 3.8657600234196844e-07,
      3.1732911198780797e-07, 2.5590189184052137e-07, 2.0273355275584232e-07,
      1.5778522014451437e-07, 1.2064117640406132e-07, 9.061776806980534e-08,
      6.686821241756268e-08, 4.8474643070889164e-08, 3.452216952865536e-08,
      2.4152945215627934e-08, 1.6600863019562537e-08, 1.120933349285156e-08,
      7.435624825974161e-09, 4.845556944527237e-09, 3.1021192526317316e-09,
      1.9510204916827195e-09, 1.2054625618269739e-09, 7.317018912211048e-10,
      4.3631805287288124e-10, 2.5559993665694084e-10, 1.4709802969645628e-10,
      8.3173370539074e-11, 4.838349684623135e-11]
    - [3.878158386282714e-07, 4.923565057071156e-07, 6.271847100380089e-07,
      7.849091146019531e-07, 9.650100508837757e-07, 1.1655552247408418e-06,
      1.3830007916261671e-06, 1.6121318430435743e-06, 1.8461510784103667e-06,
      2.076932942174604e-06, 2.2954416924029405e-06, 2.4922902054066044e-06,
      2.6583949932370254e-06, 2.785665492129056e-06, 2.867655471579275e-06,
      2.9001037543765547e-06, 2.8813011511019937e-06, 2.8122396320916843e-06,
      2.6965256163258486e-06, 2.5400679268081143e-06, 2.350577991496837e-06,
      2.136941113536936e-06, 1.908530032289909e-06, 1.6745341016601958e-06,
      1.4433695823351153e-06, 1.2222207581884215e-06, 1.016740952924921e-06,
      8.309206119556645e-07, 6.671097718695534e-07, 5.261670242605017e-07,
      4.0769792909266544e-07, 3.103429890095672e-07, 2.320779749252951e-07,
      1.7049610746227568e-07, 1.2305055152644164e-07, 8.724513427486225e-08,
      6.076974592208995e-08, 4.158360914700069e-08, 2.795409869342407e-08,
      1.846109097666488e-08, 1.1977268495878096e-08, 7.63390520038444e-09,
      4.779960349141002e-09, 2.9402914431705277e-09, 1.7768264904040581e-09,
      1.0548439471828293e-09, 6.152051528232841e-10, 3.524846977673467e-10,
      1.9842309385662363e-10, 1.1495466379726905e-10]
    - [1.2014436902795998e-06, 1.5185447893919208e-06, 1.925103151160912e-06,
      2.397663280391058e-06, 2.933667799230927e-06, 3.526324138942143e-06,
      4.164108918103236e-06, 4.8307046501541675e-06, 5.505381825137618e-06,
      6.1638627321237425e-06, 6.779646138952983e-06, 7.325708763765445e-06,
      7.776440009802843e-06, 8.109620986110776e-06, 8.308236356884218e-06,
      8.361913740801027e-06, 8.267821232058892e-06, 8.030914949612443e-06,
      7.663506496478017e-06, 7.184202870200959e-06, 6.616345866810279e-06,
      5.98613306116247e-06, 5.32063034614291e-06, 4.6458840045730515e-06,
      3.9853107633474605e-06, 3.3584939957941176e-06, 2.7804527210884677e-06,
      2.2613876060897213e-06, 1.806853972623918e-06, 1.4182724167657027e-06,
      1.09366625629743e-06, 8.285114661640026e-07, 6.165961207768514e-07,
      4.508079927326622e-07, 3.23795628465097e-07, 2.2847511741181883e-07,
      1.583781959366717e-07, 1.0785503610951304e-07, 7.215626084189784e-08,
      4.742377981174449e-08, 3.062011839728919e-08, 1.942254427469606e-08,
      1.2103024962028665e-08, 7.409182500171793e-09, 4.455897683328949e-09,
      2.6326230658033262e-09, 1.5280258752373937e-09, 8.712871107768282e-10,
      4.881169129589731e-10, 2.81532333976248e-10]
    - [3.5512584579519983e-06, 4.468647340339764e-06, 5.6378385238397355e-06,
      6.9880601050394705e-06, 8.50920888723028e-06, 1.017912137015934e-05,
      1.1962445019992374e-05, 1.3810778856070362e-05, 1.5664081788290815e-05,
      1.745340905508156e-05, 1.910487264657185e-05, 2.0544547540269027e-05,
      2.170388949465396e-05, 2.2525119953383325e-05, 2.2965992024817315e-05,
      2.300339099614038e-05, 2.2635342349851368e-05, 2.188118448903938e-05,
      2.077988514176331e-05, 1.9386705451532687e-05, 1.7768609198967747e-05,
      1.5998947515127744e-05, 1.4152004113933023e-05, 1.2297958778631169e-05,
      1.0498727759497285e-05, 8.804990057720458e-06, 7.254535662118636e-06,
      5.871903699189567e-06, 4.669138787406241e-06, 3.6473983434362364e-06,
      2.799098388218693e-06, 2.1102877903718563e-06, 1.5629812303778612e-06,
      1.1372459359550984e-06, 8.129120827678179e-07, 5.708490970113024e-07,
      3.9381079115952517e-07, 2.668962432896393e-07, 1.7769936003436777e-07,
      1.1622988844699752e-07, 7.468585078415249e-08, 4.7146276475890016e-08,
      2.923782208898335e-08, 1.781275907573335e-08, 1.066119588968462e-08,
      6.268580492145601e-09, 3.620937635200255e-09, 2.054761582939629e-09,
      1.1456030353571561e-09, 6.578217010695314e-10]
    - [1.0012194750732034e-05, 1.2542748254188678e-05, 1.5748507740828435e-05,
      1.94264398920484e-05, 2.35415787103018e-05, 2.802634751128961e-05,
      3.2778266080756146e-05, 3.76611870375674e-05, 4.250994927868001e-05,
      4.7138496193842194e-05, 5.135106023574008e-05, 5.49555628765868e-05,
      5.777799413348091e-05, 5.967628987839631e-05, 6.055217169842563e-05,
      6.0359576906901085e-05, 5.9108672326432555e-05, 5.6864965047077776e-05,
      5.374361841185967e-05, 4.989965968621665e-05, 4.5515238101258064e-05,
      4.078538897534152e-05, 3.590384435813971e-05, 3.105030360539911e-05,
      2.638027410665753e-05, 2.2018174586969625e-05, 1.8053934920942423e-05,
      1.4542899022174779e-05, 1.1508498330125619e-05, 8.94694739482911e-06,
      6.833129682293861e-06, 5.126878160804805e-06, 3.778982533838147e-06,
      2.736436200158007e-06, 1.946634086661577e-06, 1.3604164509870408e-06,
      9.340023751740241e-07, 6.29959515981444e-07, 4.1741288883493723e-07,
      2.717112521328095e-07, 1.7375525456093286e-07, 1.091583153703817e-07,
      6.736964465049191e-08, 4.0847007302895264e-08, 2.4330149851906002e-08,
      1.4236980132773442e-08, 8.184262089264092e-09, 4.621997780301608e-09,
      2.564558456209408e-09, 1.466075241281866e-09]
    - [2.6925122850136274e-05, 3.3580775899661266e-05, 4.196116921338174e-05,
      5.151233102498406e-05, 6.212456764756859e-05, 7.360445648143717e-05,
      8.567091300577134e-05, 9.796055451665948e-05, 0.00011004178558093598,
      0.00012143743267761667, 0.00013165461274280496, 0.00014021941055609256,
      0.0001467130510178178, 0.00015080575479591127, 0.0001522844766195325,
      0.0001510712803060575, 0.00014723014471851355, 0.0001409613734257016,
      0.00013258428793284037, 0.0001225102857593278, 0.00011120942611868417,
      9.917431301995037e-05, 8.688511021532625e-05, 7.477907114264734e-05,
      6.322710989191337e-05, 5.251884294129565e-05, 4.285638379063573e-05,
      3.4356146831789824e-05, 2.705714269967018e-05, 2.09337950761388e-05,
      1.591118624239949e-05, 1.1880800528396577e-05, 8.715200923532663e-06,
      6.280549717829088e-06, 4.446378876819572e-06, 3.092458135358364e-06,
      2.1129525589206088e-06, 1.418287311999475e-06, 9.352489809535511e-07,
      6.058691285356904e-07, 3.855839595345448e-07, 2.410724868039112e-07,
      1.4806925506370956e-07, 8.934508974397179e-08, 5.296208106926559e-08,
      3.0842384602925764e-08, 1.7644908460406724e-08, 9.916979721530528e-09,
      5.4761135793382595e-09, 3.1166333958619604e-09]
    - [6.906668313012352e-05, 8.575732956186705e-05, 0.00010664444910518821,
      0.0001302901813786018, 0.00015637728784434176, 0.00018438441889926993,
      0.0002135813442939544, 0.0002430473928472478, 0.0002717109696450763,
      0.00029840901026948255, 0.0003219624670785568, 0.00034126135850199224,
      0.00035535099712204584, 0.0003635101283422277, 0.0003653120920562674,
      0.00036066179031898194, 0.00034980400289297866, 0.0003333020386411523,
      0.00031198931426713194, 0.00028689965332604194, 0.00025918441400580244,
      0.0002300256647830528, 0.00020055443100080742, 0.00017178165522827265,
      0.0001445472584485199, 0.00011948998025511225, 9.703796361222736e-05,
      7.741772646406627e-05, 6.067750388047435e-05, 4.6720077510057935e-05,
      3.534011487920427e-05, 2.6261583762870605e-05, 1.9171779470618276e-05,
      1.3749676815545904e-05, 9.687486496683803e-06, 6.705301099101227e-06,
      4.559466332271936e-06, 3.0457783568149503e-06, 1.9988082521484024e-06,
      1.2886427231515961e-06, 8.161734666242477e-07, 5.078330630319645e-07,
      3.104188086286615e-07, 1.8640760958736684e-07, 1.0996837338843819e-07,
      6.373243613896139e-08, 3.628622525075002e-08, 2.0296054446932957e-08,
      1.1153593007426295e-08, 6.319717743533776e-09]
    - [0.00016898824159318238, 0.00020889533999076616, 0.0002585270020477927,
      0.0003143324047847952, 0.00037545764742456106, 0.0004405764796667535,
      0.0005078906498299419, 0.00057518527458585, 0.0006399328844396852,
      0.0006994404281688645, 0.000751029226297061, 0.0007922315828437287,
      0.0008209851185886091, 0.0008358045715637599, 0.0008359124109909469,
      0.0008213031522356837, 0.0007927464542222013, 0.0007517174122562096,
      0.0007002688170678787, 0.0006408619790246185, 0.0005761733208704028,
      0.000508897560372663, 0.00044156653039267374, 0.00037640075045090545,
      0.00031520519607060283, 0.00025931331072613786, 0.00020957757276104735,
      0.00016640001338963863, 0.00012979275829857865, 9.945717548995427e-05,
      7.487043136090336e-05, 5.536981896423373e-05, 4.022762807661953e-05,
      2.871205672092239e-05, 2.0132269467789502e-05, 1.386786868287441e-05,
      9.384589075601519e-06, 6.238919119242814e-06, 4.074665897876527e-06,
      2.6143468641258774e-06, 1.6478700703451394e-06, 1.0204019459039014e-06,
      6.207377315613601e-07, 3.7096553756799563e-07, 2.1779481746703184e-07,
      1.256174783601415e-07, 7.117724193342503e-08, 3.9620576827304853e-08,
      2.1668763008603573e-08, 1.2223248032571816e-08]
    - [0.00039438186646648354, 0.0004853542321723032, 0.0005977868577293553,
      0.0007233402264657754, 0.000859888793608009, 0.0010043366269493344,
      0.0011527070623903854, 0.00130029078913531, 0.0014417867404345754,
      0.0015713409437372082, 0.0016828173609173085, 0.0017701294051428698,
      0.0018279632356868454, 0.0018525219263622545, 0.0018425557706182286,
      0.0017987031136440731, 0.0017240606298846923, 0.0016234074512958695,
      0.0015023449125816264, 0.0013666841888260242, 0.0012220907537563196,
      0.0010739625824349912, 0.0009273367019435951, 0.0007866780910791251,
      0.0006556158489424182, 0.0005367730397709699, 0.00043173822575219686,
      0.00034114488550634825, 0.0002648169511951894, 0.0002019487885619652,
      0.00015129524456375425, 0.00011135195787332647, 8.051169905449505e-05,
      5.7188496680587516e-05, 3.9906801735785014e-05, 2.7357330731396753e-05,
      1.8424218378675937e-05, 1.2189698918045839e-05, 7.922923076961127e-06,
      5.059020676819562e-06, 3.173481886714675e-06, 1.9556635782040134e-06,
      1.1839703480926432e-06, 7.041676322992058e-07, 4.114336849823498e-07,
      2.3616317934317268e-07, 1.3317204923583622e-07, 7.377386435530905e-08,
      4.0153740722937154e-08, 2.255008229514748e-08]
    - [0.0008779600100472563, 0.0010759173050029903, 0.0013200865896182078,
      0.0015944644450386616, 0.0018992485360804115, 0.0022341086902125298,
      0.0025953558163453946, 0.002972967203139714, 0.003350371306348937,
      0.003704947243630405, 0.004011825689654762, 0.004246707236641231,
      0.004389871691339067, 0.004428864585012034, 0.0043614469563759495,
      0.004193613987866994, 0.003940597327127577, 0.0036240007064297984,
      0.0032684859882075234, 0.0028981743107013114, 0.002533155303436334,
      0.0021868050487843563, 0.001865268719867461, 0.0015698615209088856,
      0.0013009218075195575, 0.0010598473376912806, 0.0008483571627101799,
      0.0006671244730526696, 0.0005153753017353592, 0.00039113698579221434,
      0.00029162363675067126, 0.00021360190075703708, 0.00015370077550266292,
      0.00010865145810091282, 7.545423381161596e-05, 5.147782894686843e-05,
      3.450208857865435e-05, 2.2717425033980033e-05, 1.4694722047332078e-05,
      9.337964150876157e-06, 5.829503713252749e-06, 3.5751932247453514e-06,
      2.1540511329980484e-06, 1.2749731899557654e-06, 7.413693906796e-07,
      4.235033051715009e-07, 2.3766624873098872e-07, 1.3102880287815892e-07,
      7.09741830905938e-08, 3.968187084803883e-08]
    - [0.0018764561284311935, 0.0023168032934362667, 0.0028933390577685395,
      0.0035879221034242795, 0.004403746909369159, 0.005327283547839644,
      0.006328362962470507, 0.007361831428218348, 0.008370438468618428,
      0.009289066631420905, 0.010051629922122824, 0.010599091572903388,
      0.01088750695822243, 0.01089423186887567, 0.010621059386190452,
      0.010093474101926587, 0.009356512600727427, 0.008468021613550172,
      0.007490908906455613, 0.006485909751590989, 0.005506111073585192,
      0.004593763374131916, 0.003778844821883293, 0.0030775754869655993,
      0.0024901190113992204, 0.0020012474895173523, 0.0015905076944715938,
      0.001244395470055364, 0.0009567171380226711, 0.0007226017576241253,
      0.0005361701932106662, 0.0003908362790406975, 0.0002798824244288091,
      0.00019689964764932393, 0.00013608266478623516, 9.239516079683426e-05,
      6.162886939827422e-05, 4.038385090577342e-05, 2.5996795241847383e-05,
      1.644070556533124e-05, 1.0214324342608954e-05, 6.234295607862032e-06,
      3.738123904009008e-06, 2.201955551737455e-06, 1.2742421249491446e-06,
      7.244091425229982e-07, 4.0458002944790773e-07, 2.219798302655314e-07,
      1.1966228624804143e-07, 6.660681221120903e-08]
    - [0.004019202705097488, 0.005086863288911091, 0.006503492105157221,
      0.008200967959314404, 0.010166553385107035, 0.012357190882697232,
      0.014694691641851571, 0.01706621425521726, 0.0193312573434082,
      0.021335189090282015, 0.02292765974137403, 0.023982724447374506,
      0.024416658501926414, 0.024199708975018684, 0.02335934878222799,
      0.02197459747229823, 0.020163011956146885, 0.0180634146963787,
      0.015817951194192794, 0.013556640288436837, 0.0113864909367797,
      0.009385942626411962, 0.00760424209126274, 0.006064790298997352,
      0.004771378635786645, 0.003715141417146592, 0.0028762225620108384,
      0.0022178188029899387, 0.0016939202634323953, 0.0012732975826321255,
      0.00094027019751445, 0.0006821108883180314, 0.00048612230834304334,
      0.0003403491534720473, 0.00023409511570607718, 0.00015817891217596728,
      0.00010500098447330219, 6.847415977064824e-05, 4.386807801113148e-05,
      2.7609532741194525e-05, 1.707096456459028e-05, 1.0369208789530402e-05,
      6.187592896172501e-06, 3.6273244181497616e-06, 2.0890056813817425e-06,
      1.181901808470781e-06, 6.569188556052142e-07, 3.586993688441487e-07,
      1.9243521326668392e-07, 1.0663886504813545e-07]
    - [0.008286018421272055, 0.010596353446805278, 0.013657163774021605,
      0.017310702097171834, 0.021514430551885764, 0.02615497317809468,
      0.031041342652189587, 0.03591134355518113, 0.04045272238404731,
      0.04433757545772332, 0.047264684004995346, 0.0490016186315763,
      0.049417765165917296, 0.048501274795695486, 0.04635679808016782,
      0.043185457974566216, 0.039252386087135605, 0.03484920912984323,
      0.030258791364385956, 0.025727719333698825, 0.02144931528937487,
      0.017557300347701307, 0.014128256350743416, 0.011190028227988178,
      0.008733102336691724, 0.006722590071675267, 0.0051097472975591834,
      0.0038433020414656207, 0.002873963336763166, 0.002139216300594083,
      0.0015725681876093873, 0.0011355117219553467, 0.0008053685301630957,
      0.0005611559853822398, 0.00038411484231588194, 0.0002583016214424095,
      0.0001706403488962137, 0.00011074519261673418, 7.060843564643809e-05,
      4.422591744325105e-05, 2.721357929033965e-05, 1.6450649015466624e-05,
      9.769424050484635e-06, 5.699587689487279e-06, 3.2666790927706572e-06,
      1.8393232500653287e-06, 1.017415155480883e-06, 5.528749320965712e-07,
      2.951827564096759e-07, 1.628514270572306e-07]
    - [0.015802746303416527, 0.02036342682499735, 0.026394641253143572,
      0.033557186332863184, 0.04173107940290871, 0.05065083762812927,
      0.059900180506104864, 0.06893545707503639, 0.07713825796976341,
      0.08389080914265963, 0.08866052380844673, 0.09107618012284269,
      0.0909792893923991, 0.08844016431675276, 0.08373699402836118,
      0.07730492423756738, 0.06966805969517792, 0.06136907314452633,
      0.05290893725169193, 0.0447046138771093, 0.03706718935880667,
      0.030198484746030523, 0.024201435261409884, 0.0190986218097669,
      0.01485383446399662, 0.01139283490674209, 0.008620991738309615,
      0.00643687600891452, 0.004742872823804181, 0.0034565736726872424,
      0.0025067280235820076, 0.0018021565108339588, 0.0012726761483580762,
      0.0008825209000401272, 0.0006011908008486165, 0.00040233534029526894,
      0.0002645163926354785, 0.0001708462911704363, 0.0001084044408526838,
      6.757361397082814e-05, 4.138050378420346e-05, 2.4894474046251322e-05,
      1.47129138225224e-05, 8.542460544409665e-06, 4.872544636991134e-06,
      2.730343104983061e-06, 1.5030283735163536e-06, 8.128411601937435e-07,
      4.3189673775756606e-07, 2.3721935703904464e-07]
    - [0.027987402867038106, 0.03625882172962324, 0.0471556347027433,
      0.0600059919864356, 0.07452582686601743, 0.09016422218130958,
      0.10611009642196995, 0.12135349294645358, 0.13479689196918745,
      0.14539912289139034, 0.15232354070508705, 0.15505772789147837,
      0.15347908296662172, 0.14785519258155216, 0.1387826466244493,
      0.12708188456325567, 0.11367427869128774, 0.09946620265084169,
      0.08525804535951334, 0.07168744193010929, 0.059206897494577956,
      0.04808964074175451, 0.038454462715607075, 0.030300097156348273,
      0.02354139144440082, 0.018042020194830404, 0.01364096678983312,
      0.010171960270806886, 0.007476351218471071, 0.005410904809049208,
      0.0038563685723545077, 0.0027264695079991207, 0.0019167571919672082,
      0.001323837853241692, 0.0008975171090766035, 0.0005977621608546887,
      0.0003911133510466263, 0.0002514000830471566, 0.00015875110128171815,
      9.84819481364428e-05, 6.001849068462209e-05, 3.5933710362910214e-05,
      2.1135260763663382e-05, 1.2212419454036325e-05, 6.932412053581693e-06,
      3.865944183858298e-06, 2.1179482510703917e-06, 1.1398918907650096e-06,
      6.027650358349336e-07, 3.296005056631782e-07]
    - [0.046244732522935796, 0.06008305978598615, 0.07820947167811229,
      0.099399841870745, 0.12307285793597904, 0.14820844201776764,
      0.173382869366001, 0.1968855759057625, 0.21693097339053388,
      0.231972573557074, 0.2409329202760391, 0.24324209455950638,
      0.23884759484442053, 0.22827434843252675, 0.21260353887791783,
      0.19327785562608682, 0.1717813016309308, 0.1494782588002947,
      0.12753162629687695, 0.10683466246865321, 0.08799083764288962,
      0.07133635340219853, 0.05698652384119334, 0.04489160096621376,
      0.03489149608074725, 0.026762914903077768, 0.02025601326928009,
      0.015120291114243145, 0.011121006944101515, 0.00804809550702474,
      0.005719804539052468, 0.003987370347158769, 0.0027517077337369045,
      0.0018926648860711382, 0.0012780217654270488, 0.0008471084478084579,
      0.0005515984624692991, 0.0003528544785613495, 0.0002217465009047354,
      0.00013690095300907744, 8.303185139694773e-05, 4.9473373640487865e-05,
      2.8959221682665075e-05, 1.665293546067689e-05, 9.407695818524894e-06,
      5.2211273829499e-06, 2.8466486399347956e-06, 1.5247266697841597e-06,
      8.023919022747003e-07, 4.368134173560756e-07]
    - [0.07158445281804932, 0.09302848092935877, 0.12090593495803047,
      0.15316411244487396, 0.1887448061009076, 0.22579739779325633,
      0.2614884002757343, 0.292921205438738, 0.31839578366217797,
      0.3370059833355617, 0.3477804503230653, 0.34990707789131303,
      0.3430463154257397, 0.3274274821068517, 0.303895712701679,
      0.2744764864036755, 0.24221597986897694, 0.20967801786067916,
      0.1782302694209903, 0.14888874847669872, 0.12238969083576622,
      0.09911434330491936, 0.07915091230239696, 0.06237581830126315,
      0.048529563417214636, 0.03727970720230771, 0.028268297223272478,
      0.02114430378176136, 0.01558336720678232, 0.011297819203122046,
      0.008039884241637988, 0.005600661415843939, 0.003813551435521003,
      0.0025767957640825357, 0.0017352097746701105, 0.0011450684782175619,
      0.00074203767176903, 0.00047239832901241146, 0.00029544681040962384,
      0.0001815259896810822, 0.0001095687923747419, 6.497158943610737e-05,
      3.784849909045668e-05, 2.1660196238106232e-05, 1.2177683048601272e-05,
      6.725978894629646e-06, 3.649512776857374e-06, 1.9453727630537498e-06,
      1.0188436034958622e-06, 5.521875009689652e-07]
    - [0.10417427861153888, 0.13507175872908697, 0.1748698971078963,
      0.2203208440840055, 0.26873281353184725, 0.31528207996543045,
      0.35781099935525235, 0.3960463303985239, 0.4280319984007567,
      0.45138307309417597, 0.46430440525010747, 0.46581320386380315,
      0.4557847500260945, 0.43493079392238504, 0.4046294435992858,
      0.3665587862107206, 0.322613598762037, 0.2768549106811463,
      0.23406632576906788, 0.19508880865214445, 0.1601444158739771,
      0.12959649615398586, 0.10348506146868046, 0.08159353189103834,
      0.06354616390456565, 0.04888699582879883, 0.037137913755639296,
      0.027837373951272594, 0.02056319944980149, 0.014943429826295967,
      0.010658961536990237, 0.007441089650889416, 0.005066679857915346,
      0.003369144935105159, 0.0022429001686742975, 0.0014763211690452796,
      0.0009521631261095272, 0.0006032586709018969, 0.0003754778630608511,
      0.00022959036395608473, 0.00013791500830080195, 8.1387546725429e-05,
      4.7183802773288645e-05, 2.687302006868829e-05, 1.5035870183334522e-05,
      8.264740326477967e-06, 4.4629129160117466e-06, 2.367533684930724e-06,
      1.233988211319264e-06, 6.658243526291292e-07]
    - [0.14295258586521578, 0.18449644637032697, 0.23730697108403642,
      0.29483534729822264, 0.35150186086682284, 0.40725686147712775,
      0.4609968792560449, 0.5091810266167391, 0.548543099499461,
      0.5763624101704061, 0.5906438121333615, 0.590338009956198,
      0.5754676492969549, 0.5471244938757871, 0.5073365883259973,
      0.45882114749836655, 0.404576827694967, 0.3472231362027647,
      0.2910192101687822, 0.24147675495007767, 0.19799176118315928,
      0.16012856158521738, 0.1278452373656424, 0.1008251241238298,
      0.07857195762356313, 0.06050362259128342, 0.04602008403686766,
      0.03454795016515069, 0.025566106578071835, 0.018617332403171632,
      0.013310398766700367, 0.009316339495672512, 0.0063616913006917354,
      0.004223294104636544, 0.002763863221060174, 0.001814573513848057,
      0.0011653834366253425, 0.0007348037384120521, 0.0004551577410123571,
      0.00027697531429688355, 0.00016558033190516703, 9.724448667249806e-05,
      5.610606130029695e-05, 3.180117231181245e-05, 1.770781730218247e-05,
      9.686691965566936e-06, 5.205644434855982e-06, 2.7482868925113143e-06,
      1.4255651253795088e-06, 7.657823336548093e-07]
    - [0.1854599689522234, 0.23770677086176503, 0.3017054765082973,
      0.36771801835895557, 0.43575053651608375, 0.5040382279992887,
      0.568686239335691, 0.6257889826414907, 0.6716270634504165,
      0.7030294881332778, 0.7177347507957904, 0.7146600170410252,
      0.694032927376061, 0.6573637390190552, 0.6072625399608609,
      0.5471322539647726, 0.4807871192404329, 0.41202879134428555,
      0.34437405708641927, 0.2836681881657103, 0.23216980790489183,
      0.18763972395029052, 0.14974027924592867, 0.11806172399705551,
      0.09199751977031469, 0.07085000036779233, 0.053906918849703986,
      0.04049130946439269, 0.02998987967727146, 0.02186557720084884,
      0.01565945493188526, 0.010986010114428083, 0.007525144512823924,
      0.005013200122502506, 0.003255805275386592, 0.0021244105959775756,
      0.0013604952337115685, 0.0008537213099644636, 0.0005262795683261074,
      0.0003187171636744671, 0.00018961947874462478, 0.00011082787323274717,
      6.363610717139011e-05, 3.589605849752246e-05, 1.989200127331423e-05,
      1.0829259152812234e-05, 5.79172015949137e-06, 3.043020983052509e-06,
      1.5708694534651663e-06, 8.400942097236673e-07]
    - [0.22798253624740794, 0.2892454829594624, 0.3614255481099703,
      0.437850716330899, 0.5173637187162946, 0.596240347988964,
      0.6701806770690677, 0.734695738716481, 0.7855398449709476,
      0.8191699173616359, 0.8331531688418914, 0.8264579934743063,
      0.7995797694737496, 0.7544802727836105, 0.6943509902131297,
      0.6232399847445586, 0.545602857368006, 0.4658466274938782,
      0.3879851265074443, 0.3174021705610295, 0.25905163089533073,
      0.20917082814026852, 0.16676970033327712, 0.13136917920138513,
      0.10227563317567655, 0.07869836121917637, 0.05983315011316557,
      0.04491680657866178, 0.03325830428584697, 0.024252646852750057,
      0.01738299847008973, 0.01221561952977842, 0.008391030369243935,
      0.005613831364122436, 0.0036513564328295224, 0.002369356078900177,
      0.0015149057788086766, 0.0009461138247659428, 0.0005804349938789006,
      0.00034982620713148766, 0.00020712839954953118, 0.00012048015342475733,
      6.884619280267259e-05, 3.864852286805729e-05, 2.1314464482658403e-05,
      1.1547939653109026e-05, 6.146432833503672e-06, 3.2138849726316413e-06,
      1.651108557976703e-06, 8.790895978844816e-07]
    - [0.2660132675103603, 0.33339342426073026, 0.41302719758615386,
      0.4985112370420337, 0.5868346253792084, 0.6737544011430111,
      0.7544536746180177, 0.82396472599701, 0.8776669416175803,
      0.9117923407827172, 0.9238622415915436, 0.9129848576703362,
      0.8799642126930143, 0.8272019023181054, 0.7584083704272107,
      0.6781718977979465, 0.5914547718983069, 0.5030931099246767,
      0.4173836307425139, 0.3392442201517027, 0.2757721308029297,
      0.2223981014131684, 0.1770612566425771, 0.13925355333979186,
      0.10822597454966666, 0.08312562722160052, 0.06308447824711996,
      0.04727775344837914, 0.034957756828641454, 0.02546935201286878,
      0.018252864241813004, 0.012839157606853543, 0.008840500647413211,
      0.005939773394709194, 0.0038837865218667436, 0.0025192612909673948,
      0.0016089064584579123, 0.0010001198619149212, 0.0006106214596475313,
      0.00036625252566765135, 0.00021581307254193345, 0.0001249290455078923,
      7.104567589094038e-05, 3.969176697984856e-05, 2.1784709363722713e-05,
      1.17460450414169e-05, 6.221858182936775e-06, 3.237703749814333e-06,
      1.6553603918408084e-06, 8.774445650152516e-07]
    - [0.2949945241125201, 0.3657693698047756, 0.4509069146175958,
      0.5421793688716886, 0.6358346861819901, 0.7272613754209601,
      0.8113008084545963, 0.8827106639483385, 0.9366986980618446,
      0.9694525083291083, 0.9785842901841653, 0.9634185831654447,
      0.9250748573627544, 0.8663309190996482, 0.791290278878653,
      0.7049087881998586, 0.6124562887917472, 0.5189940161040579,
      0.4289443015865931, 0.34691276433584023, 0.28076089121331876,
      0.2260273496737746, 0.179598410479298, 0.14093166099478563,
      0.1092569484951935, 0.08369371739920663, 0.06334266440999126,
      0.04734688555399671, 0.03492799759992304, 0.0254033144413359,
      0.01818982337177401, 0.012799787477452071, 0.008831690623362308,
      0.005959177255236551, 0.003922791532005595, 0.002557296909933561,
      0.0016299330547494947, 0.0010083907736142964, 0.0006127152444118729,
      0.0003657438755450809, 0.00021447861359089285, 0.0001235604494060417,
      6.992999854014731e-05, 3.8880882477523165e-05, 2.1237200257736344e-05,
      1.1395856331903906e-05, 6.007381641064875e-06, 3.111086131951221e-06,
      1.5829880560548702e-06, 8.353613596946685e-07]
    - [0.3113969525688132, 0.38296785044264336, 0.4702373013908795,
      0.5632920354364573, 0.6581051080294889, 0.7498976480215945,
      0.8334005832060655, 0.903338847846576, 0.9549764314034,
      0.9846450416212352, 0.9901746918035277, 0.9711560593730258,
      0.9289905694910352, 0.8667196946117862, 0.7886623415546775,
      0.6999203509108106, 0.6058306167630684, 0.5114449468769944,
      0.42111426351700304, 0.3394111870635007, 0.2738810227367875,
      0.21999330537745723, 0.1743796036701148, 0.13645466339933207,
      0.10545856259642362, 0.08051687032808648, 0.06073242076669059,
      0.04524765349105482, 0.03328220528888064, 0.024151433035961154,
      0.017271411234234507, 0.012155169395578131, 0.00840390572425737,
      0.005695887824612708, 0.0037785250775048376, 0.002482163173685619,
      0.001575233390307012, 0.0009698133900006284, 0.0005864457049802654,
      0.00034838223280133035, 0.00020331655432614785, 0.00011656764916000827,
      6.565561739230551e-05, 3.6329071265240004e-05, 1.9748097183594598e-05,
      1.0545927235955338e-05, 5.5326454436198155e-06, 2.8514743092228218e-06,
      1.443926935792458e-06, 7.585977997759324e-07]
    - [0.31376645225830824, 0.38303705838467556, 0.4684571622864399,
      0.5590450344028447, 0.6506821126950459, 0.7386454393269635,
      0.8178021575779179, 0.8830912102638923, 0.93005354175838,
      0.9553344050685695, 0.9570793917729462, 0.9351592846086574,
      0.8911858739434159, 0.8283160499632236, 0.7508772356372203,
      0.6638758617769022, 0.5724662623576413, 0.4814573551582448,
      0.3949119731253676, 0.317600148605557, 0.2562729459254155,
      0.20537523698274993, 0.16233769838801776, 0.12662854828493275,
      0.09752384132500717, 0.07418517906390736, 0.055748924714136956,
      0.041387722162113325, 0.03034821169971677, 0.021970077292416207,
      0.015691631643992805, 0.011046530618728618, 0.007655289366631149,
      0.0052143308353669714, 0.0034904559919513903, 0.0023065287065182323,
      0.0014522148700770656, 0.00088967213848251, 0.0005354013175761046,
      0.0003165318641671535, 0.00018384168409087915, 0.00010489604126470868,
      5.879802810061226e-05, 3.237836979977891e-05, 1.7516032840815858e-05,
      9.309043871368185e-06, 4.860298667783962e-06, 2.4929260324416556e-06,
      1.2563056111866467e-06, 6.570997110660955e-07]
    - [0.3025078701125023, 0.3662102360575548, 0.44579936097346,
      0.5299990005597672, 0.614550458752166, 0.6950005088207215,
      0.7665805159111203, 0.8246611009871827, 0.8652434516238423,
      0.8854136469595904, 0.8836884539689998, 0.8601956233821759,
      0.8166582528163654, 0.7561858747467131, 0.6829074409945028,
      0.6015063379682669, 0.5167299054357656, 0.43292385506560116,
      0.35347775231018896, 0.2847783089656476, 0.2303443359015529,
      0.1841339099019178, 0.14510782213686377, 0.11280873570531921,
      0.08656724724034107, 0.06560531995694634, 0.04912006861737648,
      0.036342120328098276, 0.02657172269937552, 0.01919714657084149,
      0.013700168826636624, 0.0096529561702285, 0.006709864815488718,
      0.0045969603968280615, 0.0031095447485104677, 0.0020481203931839694,
      0.001276934060549572, 0.000778478417366677, 0.0004662360316808179,
      0.00027431758268142985, 0.00015855867606729367, 9.003573849311809e-05,
      5.0225978420031675e-05, 2.752519692351088e-05, 1.4819072342471365e-05,
      7.837907899889091e-06, 4.072563345711917e-06, 2.0788545040767868e-06,
      1.0426058403230522e-06, 5.429073810042651e-07]
    - [0.27904875988889916, 0.33518783956849996, 0.40527962008309415,
      0.4799747418735759, 0.554448609905052, 0.6246680550436622,
      0.6864080591829549, 0.7356318590840742, 0.7689246152286463,
      0.7838845001156185, 0.7794090945661112, 0.7558296763604657,
      0.7148706867250778, 0.659441261118589, 0.5932938196266582,
      0.5206051265469205, 0.4455202879021323, 0.37135397297193223,
      0.30221083533188725, 0.24605066092461755, 0.19910746467198462,
      0.15872437885707302, 0.12469815718952497, 0.09662077874275501,
      0.07388946288939842, 0.055804682432728826, 0.041645774355186384,
      0.030723790956279903, 0.022414188778395495, 0.01617334579327358,
      0.011543223205916324, 0.008148130454919668, 0.005686847213282682,
      0.003923699687768775, 0.002676092813850393, 0.0017319884046664074,
      0.0010709198151712899, 0.0006497375036330611, 0.0003872638904491479,
      0.00022675904904532774, 0.00013044000428483334, 7.371324602897389e-05,
      4.092312802789649e-05, 2.2319304789587033e-05, 1.1958619779952057e-05,
      6.294627100959545e-06, 3.2549739035090923e-06, 1.6535356746753097e-06,
      8.253150782067372e-07, 4.278534007494558e-07]
    - [0.2462721286747083, 0.29400868647687645, 0.35214982717920984,
      0.41521634227640825, 0.4778451534751922, 0.5363348659478175,
      0.5871235923567973, 0.6268564666010075, 0.6527573453285065,
      0.6629495855891082, 0.6566807993427187, 0.6344146622551433,
      0.5977742232549283, 0.5493463010989094, 0.4923768530403034,
      0.4303445332451821, 0.36612569826992314, 0.30350263162035934,
      0.25018421542668484, 0.20513562162174598, 0.165637586094167,
      0.1316729144792151, 0.1031400223401922, 0.07967452272362181,
      0.06074731179434108, 0.045749303818439016, 0.034056645474223414,
      0.02507609860303613, 0.01827280500965721, 0.013183925002385282,
      0.009421960309053954, 0.006671267460426483, 0.004680748540266989,
      0.0032571687043139747, 0.002203623246907526, 0.0013936877031486357,
      0.0008566856003269892, 0.0005172634544358251, 0.00030682495271114747,
      0.00017879612840190012, 0.00010235618707971459, 5.7565017724920546e-05,
      3.180473200456784e-05, 1.7262885602351874e-05, 9.204995893244426e-06,
      4.8219461943903916e-06, 2.4814736922746552e-06, 1.254542981220794e-06,
      6.231633556807123e-07, 3.2162272850936637e-07]
    - [0.20840003223180129, 0.24750337143776502, 0.2933214729909864,
      0.3430414978198707, 0.3933489339071341, 0.43988795828383087,
      0.4797329654073673, 0.5102680709306424, 0.5293493339001054,
      0.5355888332973071, 0.5285252770087875, 0.5086802794153606,
      0.4774917935802057, 0.4371117123474908, 0.389995036908326,
      0.33861386193150544, 0.2873882476337256, 0.24176069689792135,
      0.20125296319910752, 0.1647825263890117, 0.13270452955276718,
      0.10521135654497414, 0.08219559231881844, 0.06333581834406245,
      0.04817989802384806, 0.03621504914103692, 0.026921303608096518,
      0.01980822785785786, 0.014436890730481846, 0.010430114509176512,
      0.007474277002671063, 0.00531565425810971, 0.0037547808854349416,
      0.0026180636638168994, 0.0017136787827299513, 0.0010686976174751827,
      0.0006536842488962897, 0.0003927969959018588, 0.00023187656029679448,
      0.00013447269086557277, 7.661254613524528e-05, 4.2879948073189556e-05,
      2.357746777998262e-05, 1.273587018496075e-05, 6.75847391269926e-06,
      3.523361579421792e-06, 1.8044894243942945e-06, 9.07904194207107e-07,
      4.4881414564055285e-07, 2.306115087753846e-07]
    - [0.169463769707288, 0.20061163126747503, 0.236414592962359,
      0.27322865433842364, 0.3102486517437568, 0.3450979696393538,
      0.3747529271889466, 0.39698819014236086, 0.4102217403315298,
      0.4134767855648131, 0.40649769811095443, 0.389774847648208,
      0.3644421800883149, 0.3321776737158826, 0.2955630128735976,
      0.25813125218650185, 0.22214067702533466, 0.18796317687693678,
      0.15619091188673923, 0.12754722116517167, 0.1024556401274648,
      0.08103680238306647, 0.06317574563629473, 0.04859416936052483,
      0.03691708780263808, 0.027728059472230213, 0.02061061076477042,
      0.015176066624002723, 0.011079624546031409, 0.008027261652607707,
      0.005776172767109324, 0.004131654753566487, 0.0029336470357074576,
      0.0019864001767700974, 0.0012612426935285214, 0.0007815581888937004,
      0.00047575429541019766, 0.00028450681045606003, 0.00016714414581209632,
      9.646687894741517e-05, 5.469578248450159e-05, 3.0466180179595608e-05,
      1.6671348380659414e-05, 8.96214574517436e-06, 4.733058059331586e-06,
      2.455614651322624e-06, 1.2516046106871464e-06, 6.267042605082678e-07,
      3.083183073554653e-07, 1.5771876574256046e-07]
    - [0.13269626014885189, 0.1568441719483227, 0.18451963982572264,
      0.21255977248727617, 0.23958801786557962, 0.2641574510977967,
      0.2847227767231779, 0.29976006575670205, 0.30814508519670886,
      0.3092701622861653, 0.3030356442145863, 0.2898973185201968,
      0.2708899643714986, 0.24756446616957606, 0.22158990515000954,
      0.1943829346514784, 0.16717006510104165, 0.14104692188343884,
      0.11686358563630851, 0.09517873991566733, 0.07627783775752801,
      0.06021714900700424, 0.046879147731824986, 0.03602925136927568,
      0.02736683081756704, 0.020566484562324634, 0.015308219839197338,
      0.011297095839783325, 0.008274007528237756, 0.006019745727264333,
      0.004354715189548555, 0.003131598855802646, 0.0021738174159797023,
      0.0014079894425893412, 0.000884106799571402, 0.0005451896557555714,
      0.00033027736651743996, 0.00019656155240289623, 0.00011492298247117348,
      6.60090917941031e-05, 3.7246818357062205e-05, 2.0647294816591374e-05,
      1.1244125683221027e-05, 6.015569907646568e-06, 3.1616691332850244e-06,
      1.6324677669876413e-06, 8.280591584352346e-07, 4.126355766193435e-07,
      2.0202889431745347e-07, 1.0288857674560117e-07]
    - [0.10029238942344536, 0.11851883233006008, 0.1393775940642089,
      0.1604488353545113, 0.18062896637598494, 0.19871385619024956,
      0.21351843930003814, 0.22401124834122085, 0.22944221143691304,
      0.2294386103892093, 0.22404551665058503, 0.21371524152353158,
      0.19924358929103278, 0.18165970260967185, 0.1620969831177894,
      0.14167433829895, 0.12139604096156503, 0.1020808784584877,
      0.08432695911304391, 0.06850887439184275, 0.054799520809675865,
      0.04320727175655089, 0.033619524715112675, 0.025845427790338816,
      0.019652999227947048, 0.014798224224370953, 0.011045625840689305,
      0.008181093468384621, 0.00601843986771198, 0.004401630006855971,
      0.003199617890296695, 0.0022551196768840066, 0.0014868606514650223,
      0.0009462343161323372, 0.0005911040416638151, 0.0003627574931485824,
      0.00021870434414923066, 0.00012953495587366204, 7.537114412138125e-05,
      4.308358050137617e-05, 2.4193963644490593e-05, 1.3347219825334445e-05,
      7.2337443669902434e-06, 3.8514481495891e-06, 2.014528928677182e-06,
      1.0351696139819556e-06, 5.225623028274261e-07, 2.591511812978575e-07,
      1.262729022565156e-07, 6.402262121882288e-08]
    - [0.07336561158662533, 0.08675335267451452, 0.10205731219727042,
      0.11747078569197036, 0.13215177630081584, 0.1451888116189332,
      0.15569641246522783, 0.16292176452288049, 0.16634072659307736,
      0.16572499040532596, 0.1611677028186178, 0.15306357351302735,
      0.1420489461594882, 0.12891489772790737, 0.11451030229371038,
      0.09965140562492708, 0.08505055615631253, 0.07127091879790876,
      0.05870803903528958, 0.04759442266482313, 0.038020564458806035,
      0.029965122393303716, 0.023327734667258224, 0.017959651652157394,
      0.013689275642445105, 0.010341415237027918, 0.007750331608812952,
      0.005767445989423371, 0.004265252619630538, 0.0031315402266504006,
      0.0022256044270927305, 0.0014859252935949172, 0.0009581598348416553,
      0.0006063538814261397, 0.0003769640050562185, 0.00023023012943301088,
      0.00013813794365778384, 8.142398813357733e-05, 4.7149849206719164e-05,
      2.6822348466774264e-05, 1.4990007395289327e-05, 8.229916865233799e-06,
      4.438922919281978e-06, 2.3520595524667013e-06, 1.2243556165997512e-06,
      6.261168570700154e-07, 3.1455150657704917e-07, 1.5524466949709145e-07,
      7.528072942711362e-08, 3.7999398591313716e-08]
    - [0.05210951739696554, 0.06166435433908201, 0.0725713366395194,
      0.08351516690525743, 0.09386774748855568, 0.1029563860664636,
      0.11013887276379514, 0.1148848873393035, 0.11684627015361533,
      0.11590223415941434, 0.1121708534711788, 0.1059856438008783,
      0.09784350964126218, 0.08833566706988372, 0.0780751259996672,
      0.06763288618481944, 0.05749113356393046, 0.048016885662243186,
      0.03945512322362268, 0.031937379970614084, 0.025500352187390052,
      0.02010913334276979, 0.01568068929920356, 0.012104624372886561,
      0.009259709559319746, 0.007025787245893854, 0.005291505945068001,
      0.0039587596572654244, 0.002930939155011122, 0.002088060072653558,
      0.0014056294552431024, 0.0009179532979729365, 0.0005884775378755451,
      0.00037061660142468175, 0.00022930229481035882, 0.00013937359017278226,
      8.322257092790773e-05, 4.881916230445147e-05, 2.813377905518334e-05,
      1.5927748014642267e-05, 8.85868449767997e-06, 4.840304093644969e-06,
      2.5981523539747433e-06, 1.3700775045945804e-06, 7.097643984859049e-07,
      3.612200444647775e-07, 1.8060011660738643e-07, 8.870595287497673e-08,
      4.280850277243997e-08, 2.1512583019084014e-08]
    - [0.036070853437076486, 0.04267945943870283, 0.05020457334673619,
      0.05771554809839076, 0.06475727934346205, 0.07084915920676328,
      0.07554245053236436, 0.07848027433210653, 0.0794466894609486,
      0.07839470880622505, 0.07544791812708974, 0.07087652516039888,
      0.06505423198968695, 0.05840571200473685, 0.051355003913523184,
      0.04428313850439706, 0.03749982537131712, 0.031230286827850045,
      0.02561532708850532, 0.020720972066083865, 0.01655352677662231,
      0.013076362063887537, 0.010225724704665182, 0.007923970280620599,
      0.006089601220226035, 0.004644359186952678, 0.003515182424780534,
      0.0026142613634784597, 0.0018565370693564875, 0.0012582415633321138,
      0.0008320628119074271, 0.0005403623144437591, 0.00034474762922854043,
      0.00021607577396940179, 0.00013304526432728097, 8.047876782853527e-05,
      4.782464673159744e-05, 2.7919701918943065e-05, 1.6012470339183414e-05,
      9.021826143051739e-06, 4.993661770448509e-06, 2.7153908339795423e-06,
      1.4505547524362587e-06, 7.612450107579065e-07, 3.9246718167531805e-07,
      1.9877913135425552e-07, 9.890694429123679e-08, 4.834720088958316e-08,
      2.3219815269031242e-08, 1.1616917281065532e-08]
    - [0.02443810719835488, 0.028850163829348435, 0.033851387598321375,
      0.03880484233428007, 0.043392917862713556, 0.04728641506166983,
      0.050186545106797896, 0.05186696975909816, 0.05220592703775105,
      0.051201546306120276, 0.04896759687775024, 0.0457116715805097,
      0.0417016331751034, 0.037227982864294754, 0.032569411744532865,
      0.02796670554483965, 0.02360734336946894, 0.01962049883910398,
      0.01608033018559183, 0.013014628393625473, 0.010415935694596796,
      0.008252834489049262, 0.0064799248298878405, 0.005045876013730018,
      0.003898541343528952, 0.002977402218822561, 0.0022061617168914215,
      0.001559162754756715, 0.001065475629057942, 0.0007135796632804211,
      0.00046945249150981096, 0.0003034094757861539, 0.0001926438665046029,
      0.00012016273006626014, 7.363307572967103e-05, 4.4326623517549985e-05,
      2.6214701379953943e-05, 1.523048499298874e-05, 8.693028542750303e-06,
      4.874353617371074e-06, 2.6850446614388645e-06, 1.4530298948913782e-06,
      7.72478035795454e-07, 4.034468085389663e-07, 2.070022105615859e-07,
      1.0434033737157024e-07, 5.1667570932420226e-08, 2.513462479318724e-08,
      1.2013511913458446e-08, 5.9837265162811624e-09]
    - [0.016284729903413005, 0.019110373833878015, 0.022288529095316558,
      0.025400498531436135, 0.0282350702782129, 0.030578743952891937,
      0.03224468243186848, 0.0331002070078535, 0.03308601678519457,
      0.032222906343844206, 0.030605014234497453, 0.02838199560450246,
      0.025734861353692278, 0.02285095504434076, 0.019902708993776795,
      0.01703300819774248, 0.014347949767704668, 0.011916133069996192,
      0.009772661801211583, 0.007925790468433565, 0.006364436883140906,
      0.005065339241224158, 0.003998399480021347, 0.0031233429964333858,
      0.0023835392226509056, 0.0017474688665386634, 0.001235326088750612,
      0.0008534555725222818, 0.0005789850107736866, 0.00038586690360152434,
      0.000252636606418198, 0.0001624963395233614, 0.00010267848213244342,
      6.373879549094085e-05, 3.88702038827806e-05, 2.3287257182412694e-05,
      1.3705927014373642e-05, 7.924776896592793e-06, 4.501468636895159e-06,
      2.5119440803925285e-06, 1.377064428607758e-06, 7.416296892193678e-07,
      3.923814873148939e-07, 2.0394753712628569e-07, 1.0413985667624989e-07,
      5.2240104922704684e-08, 2.5744215361607538e-08, 1.2463609498887432e-08,
      5.9285919808415874e-09, 2.9398348297202624e-09]
    - [0.01073339596876613, 0.012450823417732012, 0.014358777486457296,
      0.016195799411057202, 0.017829897071253088, 0.01913209936935616,
      0.01999485423876128, 0.020348397470579857, 0.02017086498064167,
      0.01948991789927838, 0.018375948345998885, 0.016929047109060933,
      0.01526314568228495, 0.01349082779549905, 0.011711438323432995,
      0.010003783358102142, 0.008423426592530817, 0.007003697559579819,
      0.0057591461700590004, 0.004690011672971824, 0.0037854105257016813,
      0.003020215542316313, 0.002357777744031299, 0.0017782015151050266,
      0.0012972302056478665, 0.0009244968686955874, 0.0006467508275429198,
      0.00044446757161989404, 0.00030007618656034994, 0.00019902678980475866,
      0.0001296821191009394, 8.301129966767137e-05, 5.220148799998268e-05,
      3.22490634228356e-05, 1.9572210791448842e-05, 1.1669472285065663e-05,
      6.835198065397351e-06, 3.9331412645455225e-06, 2.2233945699200284e-06,
      1.2347586882966566e-06, 6.736529177960809e-07, 3.6105956454717633e-07,
      1.9011223489498163e-07, 9.833991644347309e-08, 4.997331471256417e-08,
      2.494795967788421e-08, 1.22354645845433e-08, 5.895144428006965e-09,
      2.7906947161328053e-09, 1.3776957375652453e-09]
    - [0.007042154044187428, 0.008011690653023712, 0.009069423967972074,
      0.0100631788306021, 0.010916839568200944, 0.011559422635243882,
      0.01193554103056546, 0.012013958232746822, 0.011791944517002245,
      0.011294505865741888, 0.010568969325723303, 0.009676551055150265,
      0.008683045677452133, 0.0076505886808856645, 0.006631767536408183,
      0.005666561430239046, 0.004781795652734094, 0.003991262756767878,
      0.003296105064202112, 0.0026819218828997723, 0.002131794600521063,
      0.0016446212077271536, 0.0012345075750533254, 0.0009070642861377916,
      0.0006543410095913328, 0.00046370321079537144, 0.0003228228430943645,
      0.00022078876327846444, 0.00014834681622526928, 9.791924307420061e-05,
      6.34960076601602e-05, 4.0449517554740654e-05, 2.5314469287318893e-05,
      1.556370040215975e-05, 9.400380907406606e-06, 5.577846978718019e-06,
      3.251444117348784e-06, 1.861978007175148e-06, 1.0475176618604952e-06,
      5.789442111803757e-07, 3.1434071148239324e-07, 1.6766912666046957e-07,
      8.786059237297953e-08, 4.5229699904188436e-08, 2.2873985414625287e-08,
      1.1364452764149295e-08, 5.546816135856399e-09, 2.6596688511898627e-09,
      1.2530130652376423e-09, 6.158375983463019e-10]
    - [0.004632169026480582, 0.005114690578804452, 0.005628662439678177,
      0.006094503616962447, 0.006472556193342377, 0.00672817513099848,
      0.006836856432340584, 0.0067879234710575545, 0.0065857560723740416,
      0.0062484362618047745, 0.005804212760380875, 0.005286763356645376,
      0.004730465443110222, 0.004166158784160428, 0.0036175722667420073,
      0.00309873830411767, 0.002614430658183191, 0.0021631347997693694,
      0.0017482195916862359, 0.001378926076726461, 0.0010643546648901382,
      0.0008060806595896054, 0.0005996058006753773, 0.00043816157298050604,
      0.00031455105371226786, 0.0002218383140256539, 0.00015369881597654845,
      0.00010461477908359347, 6.995264124428262e-05, 4.595192889711057e-05,
      2.965459040152897e-05, 1.8800468323803484e-05, 1.1709381615484732e-05,
      7.1645316723153956e-06, 4.306557082528265e-06, 2.543086682781936e-06,
      1.4753011250650515e-06, 8.407923236478495e-07, 4.7074461072296923e-07,
      2.589229401366493e-07, 1.3990855059224268e-07, 7.426882267180013e-08,
      3.873088099261734e-08, 1.9842517250705026e-08, 9.986762267085705e-09,
      4.937887728481195e-09, 2.398536132418707e-09, 1.1445634509444948e-09,
      5.366338425589744e-10, 2.625779627255925e-10]
    - [0.003027965820080594, 0.0032260133051406105, 0.0034242073176198305,
      0.003589741332788257, 0.003707298212652016, 0.0037624452643057094,
      0.0037471027724583213, 0.0036607484294743104, 0.0035076229919855455,
      0.0032979205361564506, 0.0030451467021754756, 0.0027632502728878426,
      0.0024647100392102346, 0.0021595862857666623, 0.0018562626551268497,
      0.001563669636794102, 0.0012909104941267182, 0.0010452846235452938,
      0.0008309259995717655, 0.0006487831539738227, 0.0004976371410883441,
      0.0003749849156335465, 0.00027758970657689944, 0.00020187450377865852,
      0.00014422752166686801, 0.00010122863110479741, 6.979866907259472e-05,
      4.72802183413483e-05, 3.146301662686213e-05, 2.056884002804422e-05,
      1.3210151418097081e-05, 8.334783919459847e-06, 5.166178992401964e-06,
      3.1458144819521603e-06, 1.8818513724917134e-06, 1.1059260481939768e-06,
      6.384919244806143e-07, 3.6213732117955125e-07, 2.0178074213249262e-07,
      1.104522836970107e-07, 5.93961422700332e-08, 3.137836657798722e-08,
      1.6285120643754352e-08, 8.303098357914438e-09, 4.158894841580805e-09,
      2.0464646651875326e-09, 9.892797420421501e-10, 4.698103020717546e-10,
      2.1921530487365642e-10, 1.067875701081914e-10]
    - [0.0016833032718827049, 0.00178482110372867, 0.0018721469499032015,
      0.0019311730971217455, 0.00195943091811538, 0.001954213593176417,
      0.0019153182300027938, 0.0018450805561823784, 0.0017461710592633854,
      0.001623251957663176, 0.0014820334063403416, 0.001328807298996696,
      0.0011699798198519502, 0.0010116641286180778, 0.0008591861648269104,
      0.0007167766381528811, 0.0005874286119679481, 0.00047294639335874116,
      0.00037407361201275823, 0.00029066368920168675, 0.00022187738776638364,
      0.00016638871250279096, 0.000122581020539094, 8.871788065862958e-05,
      6.307941236588822e-05, 4.406082996036963e-05, 3.0234741695177425e-05,
      2.038207550652265e-05, 1.3498300866753832e-05, 8.782099560416579e-06,
      5.613143730838099e-06, 3.524540651649397e-06, 2.174139665668789e-06,
      1.31753120304268e-06, 7.843735379705456e-07, 4.587472906485732e-07,
      2.6358011638068353e-07, 1.4877855381347528e-07, 8.250049888292687e-08,
      4.494292883160464e-08, 2.405219530547426e-08, 1.2645518077191621e-08,
      6.531412096278705e-09, 3.314103749597207e-09, 1.6520137905094292e-09,
      8.090023646511759e-10, 3.8920146657089056e-10, 1.839448781165805e-10,
      8.541736843295543e-11, 4.142529750155366e-11]
    - [0.0007936348906763936, 0.0008396993083312443, 0.0008781102299223372,
      0.0009021307505610786, 0.0009105073536048532, 0.0009027935613132161,
      0.0008793950844052324, 0.0008415339489296165, 0.0007911288253714075,
      0.0007306503831912347, 0.0006629162731312682, 0.0005908739923446822,
      0.0005173908237977013, 0.00044507266302082316, 0.0003761245385905009,
      0.00031226331811768304, 0.0002546823372981479, 0.0002040634561668941,
      0.00016062761216920743, 0.0001242120482074639, 9.43617089049988e-05,
      7.042330876175287e-05, 5.163279191759926e-05, 3.7189757502900994e-05,
      2.631537955543581e-05, 1.8292981055107368e-05, 1.249245763278027e-05,
      8.381077184848277e-06, 5.523830576572229e-06, 3.5765921049071426e-06,
      2.275029496337408e-06, 1.4216516859084871e-06, 8.727461294371154e-07,
      5.263458618620979e-07, 3.1184806145351566e-07, 1.815112045662907e-07,
      1.0378925235733881e-07, 5.830286312960159e-08, 3.217480592640633e-08,
      1.74433760602052e-08, 9.290384875932005e-09, 4.86099777909822e-09,
      2.498651538248891e-09, 1.2617535028768306e-09, 6.259388374181193e-10,
      3.050547790539437e-10, 1.4605361870098864e-10, 6.869661925169508e-11,
      3.174709594127481e-11, 1.532826743770556e-11]
    - [0.00035434387386088835, 0.0003732530537948842, 0.00038845972069002644,
      0.0003971755033165671, 0.0003989398958686165, 0.00039365977487659993,
      0.00038161300268506744, 0.0003634241995651652, 0.00034001108460771773,
      0.0003125078010461446, 0.0002821741365546649, 0.0002503007212179483,
      0.00021812003142642592, 0.0001867314874053073, 0.00015704644720354352,
      0.00012975593449091966, 0.00010532098156642971, 8.398294901254248e-05,
      6.578939574585508e-05, 5.0630151736928816e-05, 3.827816540495649e-05,
      2.843030736433658e-05, 2.0744384308270625e-05, 1.4869901733038446e-05,
      1.0471386793316675e-05, 7.2441737744641656e-06, 4.9233654300729265e-06,
      3.287182668541729e-06, 2.156126113375808e-06, 1.3893543809576598e-06,
      8.795093578047238e-07, 5.469611107059136e-07, 3.341650206833498e-07,
      2.0056450701498452e-07, 1.1825941538996077e-07, 6.850242242178041e-08,
      3.898205103395442e-08, 2.1792747968059844e-08, 1.1968724249391028e-08,
      6.457616957197362e-09, 3.4228294060358485e-09, 1.7823245230099851e-09,
      9.11752295016817e-10, 4.582004402613633e-10, 2.262156742866949e-10,
      1.0971814067827949e-10, 5.227845442107421e-11, 2.4471218456837806e-11,
      1.1254711983128509e-11, 5.409947694269661e-12]
    - [0.00015090403449360124, 0.00015825189085596648, 0.00016390857839966913,
      0.00016678153098958906, 0.00016671811186732557, 0.00016372166946718958,
      0.00015794944355211577, 0.00014969889354723745, 0.0001393823026501141,
      0.00012749267514757285, 0.00011456484906250106, 0.00010113607499366867,
      8.771004971487246e-05, 7.472762397311328e-05, 6.25462886346938e-05,
      5.1429283043064686e-05, 4.154396558048385e-05, 3.296810494055373e-05,
      2.5702097839084398e-05, 1.9684832124733292e-05, 1.4810966947469264e-05,
      1.0947719576053508e-05, 7.949731681568767e-06, 5.671132982563799e-06,
      3.974438179537351e-06, 2.736340985641805e-06, 1.8507733581609401e-06,
      1.229772613744484e-06, 8.02758568590201e-07, 5.147941900549909e-07,
      3.2431786932504723e-07, 2.0072278489972134e-07, 1.2204247993615528e-07,
      7.289771720413121e-08, 4.2776513796178e-08, 2.4659564407445162e-08,
      1.3965418946799615e-08, 7.7698223776704e-09, 4.246750701911578e-09,
      2.2802948067440925e-09, 1.202856400620331e-09, 6.233401816718928e-10,
      3.173401461058902e-10, 1.5871335269891696e-10, 7.798129962632964e-11,
      3.764055567380631e-11, 1.784884581074531e-11, 8.314819080479605e-12,
      3.8057630681324334e-12, 1.821252009466468e-12]
    - [6.129983065032903e-05, 6.39995540096774e-05, 6.596899610095735e-05,
      6.680299892049515e-05, 6.645697938760089e-05, 6.494919769500539e-05,
      6.235848249293158e-05, 5.8817402292383856e-05, 5.450102822396103e-05,
      4.961261359814442e-05, 4.43678180509397e-05, 3.897917029361778e-05,
      3.364229883703155e-05, 2.8525107668472993e-05, 2.3760603919781926e-05,
      1.9443579123640997e-05, 1.5630882666319068e-05, 1.2344666133456923e-05,
      9.577755558092928e-06, 7.300232692857669e-06, 5.466359779361654e-06,
      4.021131498291287e-06, 2.90594167433967e-06, 2.06307048218254e-06,
      1.4388972807063408e-06, 9.859027380449503e-07, 6.636313715247635e-07,
      4.3884211323206285e-07, 2.850875434868152e-07, 1.8194358187866393e-07,
      1.1407324428002104e-07, 7.02618208585998e-08, 4.251513497362437e-08,
      2.527296979194638e-08, 1.4759020934374819e-08, 8.467347306098603e-09,
      4.772278199886549e-09, 2.6423642603293075e-09, 1.437302479213405e-09,
      7.680548168589736e-10, 4.0320398344579316e-10, 2.0794379486014646e-10,
      1.0535512604620274e-10, 5.243894323857752e-11, 2.5641341664617334e-11,
      1.2317316881998367e-11, 5.812728490222646e-12, 2.6948370859541697e-12,
      1.2275285748885498e-12, 5.848298393604133e-13]
    - [2.3751940450772274e-05, 2.4688027051084224e-05, 2.5325583718382775e-05,
      2.5522626185854953e-05, 2.5268520238455514e-05, 2.4576657330741192e-05,
      2.3483042985195487e-05, 2.2043192146558483e-05, 2.03274618186707e-05,
      1.8415366903413026e-05, 1.6389516903466267e-05, 1.4329811692157377e-05,
      1.2308450080943775e-05, 1.0386155208069819e-05, 8.609834478484744e-06,
      7.011700396379866e-06, 5.6097105573297515e-06, 4.409061035761606e-06,
      3.4043979675889207e-06, 2.5823974763328244e-06, 1.924395838525891e-06,
      1.4088160280114698e-06, 1.0132175722929913e-06, 7.158791220857809e-07,
      4.968956958607042e-07, 3.388280273410607e-07, 2.2697706408298334e-07,
      1.4937336870445465e-07, 9.65723792127155e-08, 6.133681785686231e-08,
      3.827173100808948e-08, 2.345975781507261e-08, 1.4127245673839348e-08,
      8.357570048274126e-09, 4.8572572739610824e-09, 2.7732609967574238e-09,
      1.5555319458200474e-09, 8.571477310167268e-10, 4.640032040604209e-10,
      2.4676004087774886e-10, 1.2891909316193195e-10, 6.616803000989285e-11,
      3.336320177543994e-11, 1.6526306144324913e-11, 8.042154638755929e-12,
      3.844656997484672e-12, 1.805640698202911e-12, 8.330932663000315e-13,
      3.776616369104516e-13, 1.7913085540836862e-13]
    - [8.778232193375829e-06, 9.083724813351493e-06, 9.273575247942607e-06,
      9.300855721944746e-06, 9.164044071502978e-06, 8.870334250180475e-06,
      8.434927528515875e-06, 7.879728980062738e-06, 7.231522796259631e-06,
      6.519837825198951e-06, 5.774739278558631e-06, 5.024773889198189e-06,
      4.295257654365287e-06, 3.6070359571293324e-06, 2.9757762771658526e-06,
      2.411785263875096e-06, 1.9202843905857127e-06, 1.5020383475259698e-06,
      1.15421056078878e-06, 8.713198766081268e-07, 6.461877985290777e-07,
      4.707913119495894e-07, 3.3696646391930536e-07, 2.3693732211701819e-07,
      1.6366990311110804e-07, 1.1106896613181639e-07, 7.404661123970365e-08,
      4.849603143414505e-08, 3.1202958086168183e-08, 1.9723041535656304e-08,
      1.2247305900059316e-08, 7.471293470426138e-09, 4.477541095058321e-09,
      2.6361609333630264e-09, 1.5247295362501601e-09, 8.663677175204044e-10,
      4.836155579356528e-10, 2.6520812216649e-10, 1.4287687134894072e-10,
      7.56180714958437e-11, 3.9316768671301394e-11, 2.008253773339967e-11,
      1.0077386615181027e-11, 4.967819451367884e-12, 2.405870467832821e-12,
      1.144635558223497e-12, 5.349963013441981e-13, 2.456534570889023e-13,
      1.10826158339764e-13, 5.2333456981894234e-14]
    - [3.095333586323781e-06, 3.188852350241719e-06, 3.2398750383582123e-06,
      3.2338080988541e-06, 3.170945540520919e-06, 3.054582621699583e-06,
      2.8907033405995295e-06, 2.687470628133666e-06, 2.4545533896103575e-06,
      2.202367521777636e-06, 1.941313431033526e-06, 1.6810865712003123e-06,
      1.4301218863597949e-06, 1.1952110003222845e-06, 9.813064750668943e-07,
      7.915043423424719e-07, 6.271775345245832e-07, 4.88220756880189e-07,
      3.7336236613835347e-07, 2.8050034198852077e-07, 2.0702595867285113e-07,
      1.5010832128554734e-07, 1.069235295073034e-07, 7.482218020620527e-08,
      5.143704200832143e-08, 3.473842842416509e-08, 2.3047981817841237e-08,
      1.5022568492538908e-08, 9.619312577712395e-09, 6.05107361171248e-09,
      3.7394642831576634e-09, 2.2702563401001184e-09, 1.3540320969488095e-09,
      7.933623302002799e-10, 4.566702778608406e-10, 2.582393809800982e-10,
      1.4345997529357799e-10, 7.8293838523453e-11, 4.1977152424296186e-11,
      2.2109907070008777e-11, 1.1440616147121705e-11, 5.815679520060174e-12,
      2.9042906205957102e-12, 1.4248470015036774e-12, 6.867283042509367e-13,
      3.2515483551877283e-13, 1.5124604978939204e-13, 6.911406208040686e-14,
      3.103104742804691e-14, 1.458826439727864e-14]
    - [1.1380897209303134e-06, 1.1676827880277567e-06, 1.1811178439343354e-06,
      1.17369000198624e-06, 1.1457823655129356e-06, 1.0988525414953253e-06,
      1.0352977127217373e-06, 9.5825180608664e-07, 8.713298509595855e-07,
      7.783485013715931e-07, 6.830525998661556e-07, 5.888745132235404e-07,
      4.987465702681886e-07, 4.1497854203977643e-07, 3.392031785911109e-07,
      2.7238471947333294e-07, 2.148790730949939e-07, 1.6653060425500876e-07,
      1.2678928368167875e-07, 9.483302259415121e-08, 6.968273564178041e-08,
      5.0301315799468017e-08, 3.567155598415143e-08, 2.485154055157898e-08,
      1.7008778779195828e-08, 1.1436193730850266e-08, 7.554025200101352e-09,
      4.901893926826706e-09, 3.1249130920892453e-09, 1.9570437400710286e-09,
      1.2040698323771666e-09, 7.277653476593278e-10, 4.321351813144726e-10,
      2.520788629399462e-10, 1.444580645584796e-10, 8.132717878753968e-11,
      4.497986799520826e-11, 2.443932464559592e-11, 1.3045141036363365e-11,
      6.840642771528409e-12, 3.5239813281828545e-12, 1.7834413844648951e-12,
      8.866916854271509e-13, 4.330868391575774e-13, 2.0780973622649082e-13,
      9.795922717795893e-14, 4.5364211203832716e-14, 2.0638110416251535e-14,
      9.225171557120956e-15, 4.319197557578481e-15]
    central_value: [3.0297718212935134e-09, 1.196432308881323e-10]


# This is a Gaussian distribution fitted to the numerical combination of
# 'ATLAS Bs->mumu 2018', 'CMS Bs->mumu 2019', and 'LHCb Bs->mumu 2021'
AS combination Bs->mumu 2021:
  inspire: Altmannshofer:2021qrr
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.9326678881580837e-09, 5.636811229050937e-11]
    standard_deviation: [3.4968835001899646e-10, 7.003485292860774e-11]
    correlation:
    - [1.0, -0.2696224433910463]
    - [-0.2696224433910463, 1.0]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7281314619096296e-09, 5.970949596109174e-11]
    standard_deviation: [3.7726525703143465e-10, 7.262924990704714e-11]
    correlation:
    - [1.0, -0.19367302581501317]
    - [-0.19367302581501317, 1.0]


LHCb Bs->mumu effective lifetime 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.10 ± 0.67 ± 0.08) 1e12 # this is 2.04 ± 0.44 ± 0.05 ps


CMS Bs->mumu effective lifetime 2019:
  experiment: CMS
  inspire: Sirunyan:2019xdu
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (2.58 +0.91 -0.65 ± 0.14) 1e12 # this is 1.70 +0.60 -0.43 ± 0.09 ps


LHCb Bs->mumu effective lifetime 2021:
  experiment: LHCb
  url: https://indico.cern.ch/event/976688/attachments/2213706/3747159/santimaria_LHC_seminar_2021.pdf
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.14 ± 0.44 ± 0.05) 1e12 # this is 2.07 ± 0.29 ± 0.03 ps


Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.5 , 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.57, 0.58, 0.59, 0.6 ,
       0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.69, 0.7 , 0.71,
       0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8 , 0.81, 0.82,
       0.83, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9 , 0.91, 0.92, 0.93,
       0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1.  , 1.01, 1.02, 1.03, 1.04,
       1.05, 1.06, 1.07, 1.08, 1.09, 1.1 , 1.11, 1.12, 1.13, 1.14, 1.15,
       1.16, 1.17, 1.18, 1.19, 1.2 , 1.21, 1.22, 1.23, 1.24, 1.25, 1.26,
       1.27, 1.28, 1.29, 1.3 , 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37,
       1.38, 1.39, 1.4 , 1.41, 1.42, 1.43, 1.44, 1.45, 1.46, 1.47, 1.48,
       1.49, 1.5]
        y: [1.70146781976304e-14,
    1.8764397077657177e-13, 1.8047302162429653e-12, 1.5223512625671307e-11, 1.1325943995819414e-10,
    7.472136208433453e-10, 4.3948167578518334e-09, 2.3164150278856984e-08, 1.0996870627913364e-07,
    4.72527448328189e-07, 1.8465528155555584e-06, 6.592684056724102e-06, 2.1599076474465342e-05,
    6.520737382180599e-05, 0.00018211667588461657, 0.00047233928804966654, 0.0011414224856435874,
    0.0025787409578322145, 0.005462777057162251, 0.010881697821049698, 0.020437189972111858,
    0.03628154751051642, 0.06102912925615424, 0.09748682873512027, 0.14823372913666513,
    0.21499274405615362, 0.2980368924415226, 0.3956822060048588, 0.5040633118752752,
    0.6172875612724689, 0.7279437501850259, 0.828195865528809, 0.9103959265245214,
    0.9686208629126823, 0.9988675337244659, 1.0, 0.9730606847849745, 0.9221428984149361,
    0.8515131803678124, 0.7675717642371109, 0.6760788281825905, 0.5825426367987291,
    0.491616666156791, 0.4067821478955098, 0.3303567988401987, 0.26358510078794056,
    0.20681781376393332, 0.15972830514275674, 0.12152989464561918, 0.09116994378325745,
    0.06748600742500928, 0.049335715889246796, 0.03564059435112219, 0.025461977958642946,
    0.018000819398197317, 0.012601467544768433, 0.008740595120870871, 0.006010381830043262,
    0.004099611769996643, 0.002775173531125425, 0.0018653473436192405, 0.0012455351525689278,
    0.0008265600397218281, 0.0005453809590836737, 0.00035793827594140376, 0.0002337575712373076,
    0.00015196064273819066, 9.836790262046396e-05, 6.34273120406156e-05, 4.075059977421792e-05,
    2.6094917353844754e-05, 1.6659332300998493e-05, 1.0606219326386203e-05, 6.735489976288816e-06,
    4.2676381936080786e-06, 2.6986740450669455e-06, 1.7031177772236517e-06, 1.073152478033633e-06,
    6.752249110619079e-07, 4.2431488671553575e-07, 2.6634856266831754e-07, 1.6703374150464367e-07,
    1.0466825130125151e-07, 6.555476085547151e-08, 4.103296782743062e-08, 2.5674950733105948e-08,
    1.6061351159385035e-08, 1.0046314360518418e-08, 6.283868769789545e-09, 3.930968514807884e-09,
    2.4595682759129653e-09, 1.5393893886881072e-09, 9.638648772214433e-10, 6.037988519694699e-10,
    3.784527067496923e-10, 2.3736549256112685e-10, 1.4898134785503604e-10, 9.35822862332258e-11,
    5.88334820773259e-11, 3.7022325254176346e-11, 2.3319761074910682e-11]


LHCb RK 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_02_moise.pdf
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.55, 0.56, 0.57, 0.58, 0.59, 0.60, 0.61, 0.62, 0.63, 0.64, 0.65,
            0.66, 0.67, 0.68, 0.69, 0.70, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76,
            0.77, 0.78, 0.79, 0.80, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87,
            0.88, 0.89, 0.90, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98,
            0.99, 1.00, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09,
            1.10, 1.11, 1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.20,
            1.21, 1.22, 1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.30, 1.31,
            1.32, 1.33, 1.34]
        y: [4.592421315031857e-16, 5.5901132147031404e-15, 6.201235118106134e-14,
            6.269234381061624e-13, 5.776031194753914e-12, 4.8497937345273923e-11,
            3.711040728754738e-10, 2.587896409426379e-09, 1.6446624232074105e-08,
            9.52544703155788e-08, 5.027738455371626e-07, 2.4184588548552257e-06,
            1.060189365121729e-05, 4.235521575635483e-05, 0.00015213723276270705,
            0.0005200632130020648, 0.0015902330246963905, 0.004371917153469848,
            0.01086107678305914, 0.024489803457558135, 0.05033789154098812,
            0.09475965630954294, 0.16397443123427355, 0.2619279584567761,
            0.3876920976234611, 0.5336684480468482, 0.6854259094110889,
            0.823994549860856, 0.9307636463150687, 0.9901678980217221,
            0.9952648985940815, 0.9477649434255926, 0.8570920873304726,
            0.7383199301574547, 0.6070213106565104, 0.47742011014068764,
            0.3600359539618476, 0.2609079176138376, 0.1820121701933321,
            0.12247728813141628, 0.07964626887468408, 0.050137624754420206,
            0.030607208330096516, 0.018147790922818322, 0.010466007314797602,
            0.005881335569701639, 0.0032238590291532167, 0.001726142243958348,
            0.0009040545118164802, 0.0004637049115263803, 0.0002332185909178623,
            0.00011522368519328803, 5.590043168179593e-05, 2.6679534838415404e-05,
            1.2538726775068061e-05, 5.807950509307312e-06, 2.6541619902900418e-06,
            1.1976527268833891e-06, 5.18379280687064e-07, 2.2337617082868514e-07,
            9.458775788193641e-08, 3.935880482958741e-08, 1.6093768697699276e-08,
            6.466696672870018e-09, 2.5533838518528983e-09, 9.907375113060935e-10,
            3.777547966522418e-10, 1.4153708622088788e-10, 5.211219852702014e-11,
            1.8854604317496227e-11, 6.703541953975463e-12, 2.3420713567208993e-12,
            8.040902492872131e-13, 2.7128035849681796e-13, 8.993749510495809e-14,
            2.930030266827948e-14, 9.380204518810159e-15, 2.9509468703762604e-15,
            9.122615178816618e-16, 2.771316976677127e-16]



LHCb RKS 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B0->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.009759, 0.009893, 0.010029, 0.010168, 0.010308, 0.010450, 0.010594, 0.010740, 0.010884, 0.011028, 0.011174, 0.011322, 0.011473, 0.011625,
            0.011779, 0.011935, 0.012093, 0.012254, 0.012416, 0.012581, 0.012748, 0.012917, 0.013088, 0.013261, 0.013437, 0.013615, 0.013796, 0.013979,
            0.014164, 0.014352, 0.014542, 0.014735, 0.014931, 0.015129, 0.015329, 0.015532, 0.015738, 0.015947, 0.016158, 0.016373, 0.016590, 0.016810,
            0.017033, 0.017259, 0.017487, 0.017719, 0.017954, 0.018192, 0.018433, 0.018678, 0.018926, 0.019176, 0.019431, 0.019688, 0.019949, 0.020214,
            0.020482, 0.020754, 0.021029, 0.021308, 0.021590, 0.021864, 0.022140, 0.022420, 0.022703, 0.022990, 0.023281, 0.023575, 0.023873, 0.024175,
            0.024480, 0.024790, 0.025103, 0.025420, 0.025741, 0.026067, 0.026396, 0.026730, 0.027068, 0.027410, 0.027756, 0.028107, 0.028462, 0.028822,
            0.029186, 0.029555, 0.029929, 0.030307, 0.030690, 0.031078, 0.031471, 0.031868, 0.032271, 0.032679, 0.033092, 0.033510, 0.033934, 0.034363,
            0.034797, 0.035237, 0.035682, 0.036133, 0.036590, 0.037052, 0.037521, 0.037995, 0.038475, 0.038961, 0.039454, 0.039952, 0.040457, 0.040969,
            0.041487, 0.042005, 0.042505, 0.043011, 0.043524, 0.044042, 0.044566, 0.045097, 0.045633, 0.046177, 0.046726, 0.047283, 0.047846, 0.048415,
            0.048992, 0.049575, 0.050165, 0.050762, 0.051367, 0.051978, 0.052597, 0.053223, 0.053857, 0.054498, 0.055147, 0.055803, 0.056468, 0.057140,
            0.057820, 0.058508, 0.059205, 0.059910, 0.060623, 0.061345, 0.062075, 0.062814, 0.063562, 0.064319, 0.065084, 0.065859, 0.066643, 0.067437,
            0.068240, 0.069052, 0.069874, 0.070706, 0.071548, 0.072399, 0.073261, 0.074133, 0.075016, 0.075909, 0.076813, 0.077727, 0.078625, 0.079493,
            0.080371, 0.081258, 0.082155, 0.083062, 0.083979, 0.084906, 0.085844, 0.086792, 0.087750, 0.088719, 0.089698, 0.090688, 0.091689, 0.092702,
            0.093725, 0.094760, 0.095806, 0.096864, 0.097933, 0.099014, 0.100107, 0.101213, 0.102330, 0.103460, 0.104602, 0.105757, 0.106924, 0.108105,
            0.109298, 0.110505, 0.111725, 0.112958, 0.114205, 0.115466, 0.116741, 0.118030, 0.119333, 0.120650, 0.121982, 0.123329, 0.124691, 0.126067,
            0.127459, 0.128866, 0.130289, 0.131727, 0.133182, 0.134652, 0.136138, 0.137641, 0.139161, 0.140608, 0.142017, 0.143440, 0.144877, 0.146329,
            0.147795, 0.149276, 0.150772, 0.152283, 0.153809, 0.155351, 0.156907, 0.158480, 0.160068, 0.161672, 0.163292, 0.164928, 0.166581, 0.168251,
            0.169937, 0.171640, 0.173360, 0.175097, 0.176851, 0.178624, 0.180414, 0.182222, 0.184048, 0.185892, 0.187755, 0.189636, 0.191537, 0.193456,
            0.195395, 0.197353, 0.199331, 0.201328, 0.203346, 0.205383, 0.207442, 0.209520, 0.211620, 0.213741, 0.215883, 0.218046, 0.220231, 0.222438,
            0.224667, 0.226918, 0.229192, 0.231489, 0.233809, 0.236152, 0.238276, 0.240379, 0.242501, 0.244642, 0.246801, 0.248980, 0.251178, 0.253395,
            0.255631, 0.257888, 0.260164, 0.262461, 0.264778, 0.267115, 0.269473, 0.271851, 0.274251, 0.276672, 0.279114, 0.281578, 0.284063, 0.286571,
            0.289100, 0.291652, 0.294226, 0.296824, 0.299444, 0.302087, 0.304753, 0.307444, 0.310157, 0.312895, 0.315657, 0.318443, 0.321254, 0.324090,
            0.326951, 0.329837, 0.332748, 0.335685, 0.338649, 0.341638, 0.344654, 0.347696, 0.350765, 0.353861, 0.356985, 0.360136, 0.363315, 0.366522,
            0.369757, 0.373021, 0.376281, 0.379217, 0.382176, 0.385158, 0.388163, 0.391192, 0.394244, 0.397320, 0.400420, 0.403544, 0.406693, 0.409866,
            0.413064, 0.416287, 0.419535, 0.422809, 0.426108, 0.429432, 0.432783, 0.436160, 0.439563, 0.442993, 0.446449, 0.449933, 0.453443, 0.456981,
            0.460547, 0.463896, 0.467163, 0.470453, 0.473766, 0.477103, 0.480463, 0.483847, 0.487254, 0.490686, 0.494142, 0.497622, 0.501127, 0.504656,
            0.508210, 0.511789, 0.515394, 0.519023, 0.522679, 0.526360, 0.530067, 0.533800, 0.537559, 0.541345, 0.545158, 0.548997, 0.552864, 0.556616,
            0.560077, 0.563561, 0.567066, 0.570593, 0.574141, 0.577712, 0.581305, 0.584920, 0.588558, 0.592219, 0.595902, 0.599608, 0.603337, 0.607090,
            0.610865, 0.614665, 0.618487, 0.622334, 0.626205, 0.630099, 0.634018, 0.637961, 0.641929, 0.645921, 0.649938, 0.653981, 0.657508, 0.661011,
            0.664532, 0.668072, 0.671631, 0.675208, 0.678805, 0.682421, 0.686056, 0.689711, 0.693385, 0.697079, 0.700792, 0.704525, 0.708278, 0.712051,
            0.715844, 0.719657, 0.723491, 0.727345, 0.731219, 0.735114, 0.739030, 0.742967, 0.746925, 0.750904, 0.754513, 0.757802, 0.761106, 0.764424,
            0.767756, 0.771103, 0.774465, 0.777841, 0.781232, 0.784638, 0.788059, 0.791494, 0.794945, 0.798410, 0.801891, 0.805387, 0.808898, 0.812424,
            0.815966, 0.819523, 0.823096, 0.826684, 0.830288, 0.833907, 0.837543, 0.841194, 0.844728, 0.847520, 0.850322, 0.853134, 0.855954, 0.858784,
            0.861623, 0.864472, 0.867330, 0.870197, 0.873074, 0.875960, 0.878856, 0.881762, 0.884677, 0.887602, 0.890536, 0.893481, 0.896435, 0.899398,
            0.902372, 0.905355, 0.908348, 0.911351, 0.914364, 0.917387, 0.920420, 0.922666, 0.924671, 0.926681, 0.928694, 0.930712, 0.932735, 0.934762,
            0.936793, 0.938829, 0.940869, 0.942913, 0.944962, 0.947015, 0.949073, 0.951136, 0.953203, 0.955274, 0.957350, 0.959430, 0.961515, 0.963604,
            0.965698, 0.967797, 0.969900, 0.972007, 0.974119, 0.975784, 0.976704, 0.977625, 0.978547, 0.979470, 0.980393, 0.981318, 0.982243, 0.983169,
            0.984096, 0.985024, 0.985953, 0.986883, 0.987813, 0.988745, 0.989677, 0.990610, 0.991544, 0.992479, 0.993415, 0.994352, 0.995289, 0.996228,
            0.997167, 0.998107, 0.999049, 0.999991, 0.999603, 0.999201, 0.998800, 0.998399, 0.997998, 0.997598, 0.997197, 0.996797, 0.996397, 0.995997,
            0.995597, 0.995197, 0.994798, 0.994399, 0.993999, 0.993600, 0.993201, 0.992803, 0.992404, 0.992006, 0.991608, 0.991209, 0.990812, 0.990414,
            0.990016, 0.989619, 0.988354, 0.986522, 0.984693, 0.982867, 0.981045, 0.979226, 0.977410, 0.975598, 0.973789, 0.971983, 0.970181, 0.968382,
            0.966587, 0.964795, 0.963006, 0.961220, 0.959438, 0.957659, 0.955883, 0.954111, 0.952342, 0.950576, 0.948814, 0.947055, 0.945299, 0.943546,
            0.941476, 0.938251, 0.935037, 0.931834, 0.928642, 0.925461, 0.922290, 0.919131, 0.915983, 0.912845, 0.909718, 0.906602, 0.903496, 0.900401,
            0.897317, 0.894243, 0.891180, 0.888127, 0.885085, 0.882053, 0.879031, 0.876020, 0.873019, 0.870029, 0.867048, 0.864078, 0.861118, 0.856944,
            0.852539, 0.848156, 0.843796, 0.839459, 0.835143, 0.830850, 0.826579, 0.822330, 0.818103, 0.813898, 0.809714, 0.805552, 0.801411, 0.797291,
            0.793193, 0.789115, 0.785059, 0.781023, 0.777008, 0.773014, 0.769040, 0.765087, 0.761154, 0.757241, 0.753349, 0.748857, 0.743617, 0.738413,
            0.733246, 0.728115, 0.723020, 0.717961, 0.712937, 0.707948, 0.702994, 0.698075, 0.693190, 0.688339, 0.683522, 0.678739, 0.673990, 0.669273,
            0.664590, 0.659940, 0.655322, 0.650736, 0.646182, 0.641661, 0.637170, 0.632712, 0.628284, 0.623818, 0.618195, 0.612624, 0.607103, 0.601631,
            0.596209, 0.590835, 0.585511, 0.580234, 0.575004, 0.569822, 0.564686, 0.559597, 0.554554, 0.549556, 0.544603, 0.539695, 0.534831, 0.530010,
            0.525234, 0.520500, 0.515809, 0.511160, 0.506553, 0.501988, 0.497464, 0.492980, 0.487817, 0.482355, 0.476954, 0.471613, 0.466332, 0.461110,
            0.455947, 0.450841, 0.445793, 0.440801, 0.435865, 0.430985, 0.426159, 0.421387, 0.416668, 0.412002, 0.407389, 0.402827, 0.398317, 0.393856,
            0.389446, 0.385085, 0.380773, 0.376510, 0.372294, 0.368125, 0.363757, 0.358823, 0.353955, 0.349154, 0.344418, 0.339746, 0.335137, 0.330591,
            0.326106, 0.321683, 0.317319, 0.313014, 0.308768, 0.304580, 0.300448, 0.296373, 0.292352, 0.288387, 0.284475, 0.280616, 0.276809, 0.273054,
            0.269350, 0.265696, 0.262092, 0.258537, 0.255030, 0.250986, 0.246939, 0.242957, 0.239040, 0.235185, 0.231393, 0.227662, 0.223991, 0.220379,
            0.216826, 0.213330, 0.209890, 0.206505, 0.203176, 0.199899, 0.196676, 0.193505, 0.190385, 0.187315, 0.184294, 0.181323, 0.178399, 0.175522,
            0.172692, 0.169908, 0.167168, 0.164298, 0.161312, 0.158380, 0.155502, 0.152675, 0.149901, 0.147176, 0.144501, 0.141875, 0.139296, 0.136765,
            0.134279, 0.131838, 0.129383, 0.126845, 0.124358, 0.121919, 0.119528, 0.117184, 0.114885, 0.112632, 0.110423, 0.108258, 0.106135, 0.104053,
            0.102013, 0.099994, 0.097884, 0.095818, 0.093796, 0.091817, 0.089879, 0.087983, 0.086126, 0.084309, 0.082529, 0.080788, 0.079083, 0.077414,
            0.075781, 0.074073, 0.072395, 0.070756, 0.069154, 0.067587, 0.066057, 0.064561, 0.063099, 0.061670, 0.060273, 0.058908, 0.057574, 0.056270,
            0.054929, 0.053598, 0.052298, 0.051030, 0.049792, 0.048585, 0.047407, 0.046258, 0.045136, 0.044041, 0.042974, 0.041932, 0.040915, 0.039886,
            0.038853, 0.037847, 0.036866, 0.035911, 0.034981, 0.034075, 0.033192, 0.032332, 0.031495, 0.030679, 0.029884, 0.029110, 0.028339, 0.027556,
            0.026796, 0.026056, 0.025336, 0.024637, 0.023956, 0.023295, 0.022651, 0.022026, 0.021418, 0.020826, 0.020251, 0.019687, 0.019108, 0.018547,
            0.018002, 0.017473, 0.016960, 0.016462, 0.015978, 0.015509, 0.015053, 0.014611, 0.014182, 0.013765, 0.013361, 0.012945, 0.012541, 0.012150,
            0.011771, 0.011404, 0.011048, 0.010703, 0.010369, 0.010046, 0.009732, 0.009429, 0.009135, 0.008850, 0.008561, 0.008278, 0.008004, 0.007740,
            0.007484, 0.007236, 0.006997, 0.006766, 0.006542, 0.006326, 0.006117, 0.005914, 0.005719, 0.005524, 0.005330, 0.005144, 0.004964, 0.004790,
            0.004623, 0.004461, 0.004305, 0.004155, 0.004009, 0.003869, 0.003734, 0.003603, 0.003474, 0.003346, 0.003223, 0.003104, 0.002989, 0.002878,
            0.002772, 0.002670, 0.002571, 0.002476, 0.002385, 0.002297, 0.002212, 0.002129, 0.002046, 0.001967, 0.001890, 0.001817, 0.001746, 0.001678,
            0.001613, 0.001550, 0.001490, 0.001432, 0.001376, 0.001322, 0.001271, 0.001219, 0.001169, 0.001121, 0.001075, 0.001031, 0.000989, 0.000948,
            0.000909, 0.000872, 0.000836, 0.000802, 0.000769, 0.000738, 0.000706, 0.000676, 0.000647, 0.000619, 0.000592, 0.000567, 0.000543, 0.000519,
            0.000497, 0.000476, 0.000455, 0.000436, 0.000417, 0.000398, 0.000380, 0.000363, 0.000347, 0.000331, 0.000316, 0.000302, 0.000288, 0.000275,
            0.000263, 0.000251, 0.000240, 0.000229, 0.000218, 0.000208, 0.000198, 0.000189, 0.000180, 0.000172, 0.000163, 0.000156, 0.000148, 0.000141,
            0.000135, 0.000128, 0.000122, 0.000117, 0.000111, 0.000105]


LHCb RKstplus 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.045
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.0006206, 0.0006335, 0.0006467, 0.0006602, 0.0006739, 0.0006879, 0.0007023, 0.0007169, 0.0007318, 0.0007468, 0.0007618, 0.0007771, 0.0007928,
            0.0008087, 0.0008249, 0.0008415, 0.0008584, 0.0008757, 0.0008933, 0.0009112, 0.0009295, 0.0009482, 0.0009673, 0.0009867, 0.0010065, 0.0010268,
            0.0010474, 0.0010684, 0.0010899, 0.0011118, 0.0011342, 0.0011569, 0.0011802, 0.0012039, 0.0012281, 0.0012528, 0.0012780, 0.0013036, 0.0013298,
            0.0013566, 0.0013838, 0.0014116, 0.0014400, 0.0014689, 0.0014984, 0.0015285, 0.0015593, 0.0015906, 0.0016226, 0.0016552, 0.0016884, 0.0017223,
            0.0017570, 0.0017923, 0.0018283, 0.0018650, 0.0019025, 0.0019407, 0.0019797, 0.0020195, 0.0020601, 0.0021015, 0.0021422, 0.0021834, 0.0022254,
            0.0022682, 0.0023118, 0.0023563, 0.0024016, 0.0024478, 0.0024949, 0.0025429, 0.0025918, 0.0026416, 0.0026924, 0.0027442, 0.0027970, 0.0028508,
            0.0029056, 0.0029615, 0.0030185, 0.0030765, 0.0031357, 0.0031960, 0.0032575, 0.0033201, 0.0033840, 0.0034491, 0.0035154, 0.0035830, 0.0036519,
            0.0037222, 0.0037938, 0.0038667, 0.0039411, 0.0040169, 0.0040941, 0.0041729, 0.0042531, 0.0043349, 0.0044183, 0.0045033, 0.0045899, 0.0046782,
            0.0047682, 0.0048599, 0.0049533, 0.0050486, 0.0051457, 0.0052447, 0.0053455, 0.0054483, 0.0055531, 0.0056599, 0.0057676, 0.0058727, 0.0059797,
            0.0060886, 0.0061995, 0.0063125, 0.0064275, 0.0065446, 0.0066638, 0.0067852, 0.0069088, 0.0070347, 0.0071628, 0.0072933, 0.0074262, 0.0075615,
            0.0076992, 0.0078395, 0.0079823, 0.0081277, 0.0082758, 0.0084266, 0.0085801, 0.0087364, 0.0088956, 0.0090576, 0.0092226, 0.0093906, 0.0095617,
            0.0097359, 0.0099133, 0.0100939, 0.0102778, 0.0104650, 0.0106557, 0.0108498, 0.0110474, 0.0112487, 0.0114536, 0.0116623, 0.0118748, 0.0120911,
            0.0123114, 0.0125357, 0.0127640, 0.0129966, 0.0132333, 0.0134744, 0.0137199, 0.0139698, 0.0142243, 0.0144835, 0.0147473, 0.0150055, 0.0152610,
            0.0155208, 0.0157850, 0.0160537, 0.0163270, 0.0166049, 0.0168876, 0.0171751, 0.0174675, 0.0177649, 0.0180673, 0.0183749, 0.0186877, 0.0190058,
            0.0193294, 0.0196584, 0.0199931, 0.0203334, 0.0206796, 0.0210316, 0.0213897, 0.0217538, 0.0221242, 0.0225008, 0.0228838, 0.0232734, 0.0236696,
            0.0240726, 0.0244824, 0.0248991, 0.0253230, 0.0257541, 0.0261926, 0.0266385, 0.0270919, 0.0275531, 0.0280222, 0.0284993, 0.0289844, 0.0294778,
            0.0299797, 0.0304900, 0.0310091, 0.0315370, 0.0320739, 0.0326199, 0.0331752, 0.0337400, 0.0343144, 0.0348985, 0.0354926, 0.0360968, 0.0366617,
            0.0372346, 0.0378164, 0.0384074, 0.0390075, 0.0396171, 0.0402362, 0.0408649, 0.0415035, 0.0421521, 0.0428108, 0.0434798, 0.0441592, 0.0448493,
            0.0455501, 0.0462619, 0.0469848, 0.0477190, 0.0484647, 0.0492221, 0.0499912, 0.0507724, 0.0515658, 0.0523716, 0.0531900, 0.0540212, 0.0548654,
            0.0557227, 0.0565935, 0.0574778, 0.0583760, 0.0592882, 0.0602147, 0.0611557, 0.0621113, 0.0630819, 0.0640677, 0.0650688, 0.0660856, 0.0671183,
            0.0681672, 0.0692324, 0.0703143, 0.0714130, 0.0725290, 0.0736624, 0.0748134, 0.0759825, 0.0771699, 0.0783758, 0.0796005, 0.0808444, 0.0820581,
            0.0832059, 0.0843697, 0.0855497, 0.0867463, 0.0879596, 0.0891899, 0.0904374, 0.0917023, 0.0929849, 0.0942855, 0.0956043, 0.0969415, 0.0982974,
            0.0996723, 0.1010664, 0.1024800, 0.1039133, 0.1053667, 0.1068405, 0.1083349, 0.1098501, 0.1113866, 0.1129445, 0.1145243, 0.1161261, 0.1177503,
            0.1193973, 0.1210673, 0.1227607, 0.1244777, 0.1262187, 0.1279841, 0.1297742, 0.1315894, 0.1334299, 0.1352962, 0.1371885, 0.1391074, 0.1410530,
            0.1430259, 0.1450264, 0.1470549, 0.1491117, 0.1511973, 0.1533121, 0.1554565, 0.1576308, 0.1598356, 0.1620712, 0.1643380, 0.1666366, 0.1689673,
            0.1711499, 0.1733039, 0.1754850, 0.1776935, 0.1799298, 0.1821942, 0.1844872, 0.1868090, 0.1891601, 0.1915407, 0.1939513, 0.1963922, 0.1988638,
            0.2013666, 0.2039008, 0.2064670, 0.2090654, 0.2116965, 0.2143608, 0.2170586, 0.2197903, 0.2225564, 0.2253573, 0.2281935, 0.2310654, 0.2339734,
            0.2368069, 0.2395415, 0.2423076, 0.2451057, 0.2479361, 0.2507992, 0.2536954, 0.2566250, 0.2595884, 0.2625860, 0.2656183, 0.2686856, 0.2717883,
            0.2749268, 0.2781016, 0.2813130, 0.2845615, 0.2878476, 0.2911715, 0.2945339, 0.2979351, 0.3013756, 0.3048558, 0.3083761, 0.3119372, 0.3155393,
            0.3191292, 0.3224561, 0.3258177, 0.3292143, 0.3326463, 0.3361141, 0.3396181, 0.3431585, 0.3467359, 0.3503506, 0.3540030, 0.3576934, 0.3614224,
            0.3651902, 0.3689972, 0.3728440, 0.3767308, 0.3806582, 0.3846265, 0.3886362, 0.3926877, 0.3967815, 0.4009179, 0.4050974, 0.4093205, 0.4135876,
            0.4178992, 0.4218259, 0.4257108, 0.4296315, 0.4335883, 0.4375815, 0.4416115, 0.4456787, 0.4497833, 0.4539256, 0.4581062, 0.4623252, 0.4665831,
            0.4708803, 0.4752169, 0.4795936, 0.4840105, 0.4884681, 0.4929668, 0.4975069, 0.5020888, 0.5067129, 0.5113796, 0.5160893, 0.5208424, 0.5256392,
            0.5304802, 0.5349882, 0.5392117, 0.5434686, 0.5477590, 0.5520834, 0.5564418, 0.5608347, 0.5652623, 0.5697248, 0.5742225, 0.5787558, 0.5833248,
            0.5879299, 0.5925714, 0.5972495, 0.6019645, 0.6067168, 0.6115065, 0.6163341, 0.6211998, 0.6261040, 0.6310468, 0.6360286, 0.6410498, 0.6461106,
            0.6512114, 0.6561340, 0.6603798, 0.6646531, 0.6689541, 0.6732830, 0.6776398, 0.6820248, 0.6864382, 0.6908802, 0.6953509, 0.6998505, 0.7043793,
            0.7089373, 0.7135249, 0.7181421, 0.7227892, 0.7274664, 0.7321739, 0.7369118, 0.7416804, 0.7464798, 0.7513103, 0.7561721, 0.7610653, 0.7659902,
            0.7709469, 0.7759357, 0.7798434, 0.7836866, 0.7875489, 0.7914301, 0.7953305, 0.7992501, 0.8031890, 0.8071474, 0.8111252, 0.8151227, 0.8191398,
            0.8231768, 0.8272336, 0.8313104, 0.8354073, 0.8395245, 0.8436619, 0.8478197, 0.8519980, 0.8561968, 0.8604164, 0.8646568, 0.8689180, 0.8732003,
            0.8775037, 0.8818282, 0.8852566, 0.8881452, 0.8910433, 0.8939508, 0.8968678, 0.8997943, 0.9027303, 0.9056759, 0.9086312, 0.9115961, 0.9145706,
            0.9175549, 0.9205489, 0.9235527, 0.9265662, 0.9295896, 0.9326229, 0.9356661, 0.9387192, 0.9417823, 0.9448553, 0.9479384, 0.9510315, 0.9541348,
            0.9572481, 0.9603717, 0.9629506, 0.9643506, 0.9657526, 0.9671567, 0.9685628, 0.9699709, 0.9713811, 0.9727934, 0.9742077, 0.9756241, 0.9770425,
            0.9784630, 0.9798856, 0.9813102, 0.9827369, 0.9841656, 0.9855965, 0.9870294, 0.9884644, 0.9899015, 0.9913407, 0.9927820, 0.9942253, 0.9956708,
            0.9971184, 0.9985681, 0.9999931, 0.9994890, 0.9989852, 0.9984816, 0.9979783, 0.9974752, 0.9969724, 0.9964698, 0.9959675, 0.9954654, 0.9949636,
            0.9944620, 0.9939607, 0.9934597, 0.9929589, 0.9924583, 0.9919580, 0.9914580, 0.9909582, 0.9904587, 0.9899594, 0.9894603, 0.9889615, 0.9884630,
            0.9879647, 0.9874667, 0.9869689, 0.9849994, 0.9824291, 0.9798655, 0.9773086, 0.9747583, 0.9722147, 0.9696778, 0.9671474, 0.9646237, 0.9621066,
            0.9595960, 0.9570920, 0.9545945, 0.9521035, 0.9496190, 0.9471410, 0.9446695, 0.9422044, 0.9397458, 0.9372935, 0.9348477, 0.9324083, 0.9299752,
            0.9275485, 0.9251281, 0.9227140, 0.9194518, 0.9149397, 0.9104498, 0.9059819, 0.9015359, 0.8971117, 0.8927093, 0.8883285, 0.8839691, 0.8796312,
            0.8753145, 0.8710190, 0.8667447, 0.8624912, 0.8582587, 0.8540469, 0.8498558, 0.8456853, 0.8415352, 0.8374055, 0.8332960, 0.8292068, 0.8251375,
            0.8210883, 0.8170589, 0.8130493, 0.8088637, 0.8028937, 0.7969677, 0.7910855, 0.7852466, 0.7794509, 0.7736980, 0.7679875, 0.7623191, 0.7566926,
            0.7511077, 0.7455639, 0.7400611, 0.7345989, 0.7291770, 0.7237951, 0.7184529, 0.7131502, 0.7078866, 0.7026618, 0.6974756, 0.6923277, 0.6872178,
            0.6821456, 0.6771109, 0.6721133, 0.6671525, 0.6608120, 0.6541632, 0.6475813, 0.6410656, 0.6346155, 0.6282303, 0.6219093, 0.6156519, 0.6094575,
            0.6033254, 0.5972550, 0.5912457, 0.5852969, 0.5794078, 0.5735781, 0.5678070, 0.5620940, 0.5564384, 0.5508398, 0.5452975, 0.5398109, 0.5343796,
            0.5290029, 0.5236803, 0.5184113, 0.5131952, 0.5073093, 0.5007374, 0.4942506, 0.4878479, 0.4815281, 0.4752902, 0.4691331, 0.4630558, 0.4570572,
            0.4511363, 0.4452921, 0.4395236, 0.4338298, 0.4282098, 0.4226626, 0.4171873, 0.4117829, 0.4064485, 0.4011832, 0.3959861, 0.3908563, 0.3857930,
            0.3807953, 0.3758624, 0.3709933, 0.3661873, 0.3612367, 0.3554298, 0.3497163, 0.3440945, 0.3385632, 0.3331208, 0.3277659, 0.3224970, 0.3173128,
            0.3122120, 0.3071932, 0.3022551, 0.2973963, 0.2926156, 0.2879118, 0.2832836, 0.2787298, 0.2742492, 0.2698407, 0.2655029, 0.2612350, 0.2570356,
            0.2529037, 0.2488383, 0.2448382, 0.2409024, 0.2370299, 0.2325222, 0.2280030, 0.2235716, 0.2192263, 0.2149654, 0.2107874, 0.2066906, 0.2026734,
            0.1987343, 0.1948717, 0.1910842, 0.1873703, 0.1837286, 0.1801577, 0.1766562, 0.1732228, 0.1698560, 0.1665547, 0.1633176, 0.1601434, 0.1570309,
            0.1539789, 0.1509862, 0.1480516, 0.1451741, 0.1423525, 0.1393686, 0.1362869, 0.1332733, 0.1303264, 0.1274446, 0.1246266, 0.1218709, 0.1191761,
            0.1165409, 0.1139639, 0.1114439, 0.1089797, 0.1065700, 0.1041307, 0.1016343, 0.0991977, 0.0968195, 0.0944984, 0.0922329, 0.0900217, 0.0878635,
            0.0857571, 0.0837012, 0.0816945, 0.0797360, 0.0778244, 0.0759188, 0.0739515, 0.0720353, 0.0701686, 0.0683504, 0.0665793, 0.0648540, 0.0631735,
            0.0615365, 0.0599420, 0.0583887, 0.0568757, 0.0554019, 0.0539540, 0.0524481, 0.0509842, 0.0495612, 0.0481779, 0.0468333, 0.0455261, 0.0442555,
            0.0430203, 0.0418195, 0.0406523, 0.0395177, 0.0384147, 0.0373425, 0.0362264, 0.0351406, 0.0340873, 0.0330656, 0.0320745, 0.0311131, 0.0301805,
            0.0292759, 0.0283984, 0.0275472, 0.0267215, 0.0259205, 0.0251436, 0.0243468, 0.0235652, 0.0228088, 0.0220766, 0.0213679, 0.0206819, 0.0200180,
            0.0193754, 0.0187534, 0.0181514, 0.0175687, 0.0170047, 0.0164589, 0.0159070, 0.0153617, 0.0148350, 0.0143264, 0.0138353, 0.0133610, 0.0129029,
            0.0124606, 0.0120334, 0.0116208, 0.0112224, 0.0108377, 0.0104661, 0.0100955, 0.0097266, 0.0093712, 0.0090288, 0.0086989, 0.0083810, 0.0080748,
            0.0077797, 0.0074955, 0.0072216, 0.0069577, 0.0067035, 0.0064585, 0.0062174, 0.0059759, 0.0057437, 0.0055206, 0.0053062, 0.0051001, 0.0049020,
            0.0047116, 0.0045286, 0.0043527, 0.0041836, 0.0040211, 0.0038649, 0.0037130, 0.0035600, 0.0034133, 0.0032727, 0.0031378, 0.0030085, 0.0028845,
            0.0027656, 0.0026517, 0.0025424, 0.0024376, 0.0023372, 0.0022409, 0.0021483, 0.0020546, 0.0019649, 0.0018792, 0.0017972, 0.0017188, 0.0016438,
            0.0015721, 0.0015035, 0.0014379, 0.0013752, 0.0013152, 0.0012578, 0.0012029, 0.0011478, 0.0010949, 0.0010445, 0.0009964, 0.0009505, 0.0009067,
            0.0008649, 0.0008250, 0.0007870, 0.0007507, 0.0007162, 0.0006832, 0.0006517, 0.0006204, 0.0005902, 0.0005615, 0.0005342, 0.0005082, 0.0004834,
            0.0004599, 0.0004375, 0.0004162, 0.0003960, 0.0003767, 0.0003584, 0.0003409, 0.0003238, 0.0003071, 0.0002913, 0.0002763, 0.0002621, 0.0002486,
            0.0002358, 0.0002237, 0.0002122, 0.0002012, 0.0001909, 0.0001811, 0.0001718, 0.0001627, 0.0001539, 0.0001455, 0.0001376, 0.0001301, 0.0001231,
            0.0001164, 0.0001101, 0.0001041, 0.0000984, 0.0000931, 0.0000880, 0.0000832, 0.0000787, 0.0000742, 0.0000699, 0.0000659, 0.0000621, 0.0000586,
            0.0000552, 0.0000521, 0.0000491, 0.0000463, 0.0000436, 0.0000411, 0.0000388, 0.0000365, 0.0000343, 0.0000323, 0.0000303, 0.0000285, 0.0000268,
            0.0000252, 0.0000237, 0.0000222, 0.0000209, 0.0000196, 0.0000185, 0.0000174, 0.0000163, 0.0000153, 0.0000143, 0.0000134, 0.0000126] 


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

LHCb B->ee 2020:
  experiment: LHCb
  inspire: Aaij:2020nol
  values:
    BR(Bs->ee): < 9.4e-9 @ 90% CL
    BR(B0->ee): < 2.5e-9 @ 90% CL

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/measurements_ewpt.save.default <==
- ATLAS W->taunu 2020
- A_l LEP
- A_l SLD
- A_s SLD
- D0 W->taunu 1999
- LEP W->leptons
- LEP-SLD
- LEP-SLD cb
- LHCb W->lnu 2016
- PDG Rc
- PDG W width
- m_W ATLAS 2017
- m_W Tevatron


==> anc/measurements_ewpt.save.new_mw <==
- ATLAS W->taunu 2020
- A_l LEP
- A_l SLD
- A_s SLD
- D0 W->taunu 1999
- LEP W->leptons
- LEP-SLD
- LEP-SLD cb
- LHCb W->lnu 2016
- PDG Rc
- PDG W width
- m_W Combined


==> anc/run_fits.py <==
#!/usr/bin/python3
#Runs our fits in (s,t) space.
import subprocess
import os
import math
import fit_y3

c9_only = False
new_mw  = False

out_file = open('fit_run.out', "a", buffering=1)
if c9_only:
    out_file.write('# E3->E2, L3->L2\n')
else:
    out_file.write('# L3->L2 only\n')
if new_mw:
    out_file.write('# New MW=81.4133 +/- 0.0080 GeV\n')
else:
    out_file.write('# Default flavio calculation of MW\n')
out_file.write('# s  t       gzp      theta    d_chi2   p_quark    p_ewpt     p_lfu     p_val\n')
for s in range (2, 3):
    # for t in range(-12, 6):
    for t in range(-6, -5):
        print('# s=%d t=%d' % (s, t))
        # Greatest common divisor of s and t should be 1 otherwise it'll be covered
        #        if (t != 0 and math.gcd(s, t) == 1) or (t == 0 and s == 1):
        if s == 2 and t == -6:
            printPulls = True
        else:
            printPulls = False
        # fit_y3.invsm(s, t, new_mw); quit() 
        gzp, theta, d_chi2, p_quarks, p_ewpt, p_lfu, p_val = fit_y3.fit_y3_model(s, t, c9_only, printPulls, new_mw)
        # DEBUG
        out_file.write('  %d %d %4.3e %4.3e %4.3e %4.3e %4.3e %4.3e %4.3e' % (s, t, gzp, theta, d_chi2, p_quarks, p_ewpt, p_lfu, p_val) + '\n')
out_file.write('\n\n')
out_file.close()

            



==> anc/run_scan.py <==
#!/usr/bin/python3
#Runs our fits in (s,t) space.
import subprocess
import sys
import os
import math
import fit_y3

c9_only = False
new_mw  = True
s=2
t=-6

if len(sys.argv) != 4:
    print('3 arguments required but received %d' % int(len(sys.argv)-1))
    print('Call with ./run_scan.py <s> <t> <new_mw>: s Y_3 +t (B_3-L_3), new_mw=0,1')
    quit()
s = sys.argv[1]
t = sys.argv[2]
new_mw = bool(int(sys.argv[3]))

if c9_only:
    print('# E3->E2, L3->L2')
else:
    print('# L3->L2 only')
fit_y3.scan(s, t, new_mw)


            


==> anc/s_2_t_-6_newmw_0_0.tex <==
quarks & 248.7 & 224 & .13  \\
LFU FCNCs & 22.4 & 23 & .50  \\
EWPOs & 30.3 & 31 & .49  \\ \hline
global & 301.4 & 278 & .14  \\


==> anc/s_2_t_-6_newmw_1_0.tex <==
quarks & 246.7 & 224 & .11  \\
LFU FCNCs & 22.8 & 23 & .47  \\
EWPOs & 35.8 & 30 & .21  \\ \hline
global & 305.3 & 277 & .08  \\


==> anc/s_2_t_-6_newmw_1_1.tex <==
quarks & 251.5 & 224 & .1  \\
LFU FCNCs & 22.4 & 23 & .49  \\
EWPOs & 35.2 & 30 & .24  \\ \hline
global & 309.1 & 277 & .077  \\


==> anc/s_2_t_6_newmw_0_0.tex <==
quarks & 252.9 & 224 & .076  \\
LFU FCNCs & 21.8 & 23 & .41  \\
EWPOs & 37.1 & 31 & .14  \\ \hline
global & 311.8 & 278 & .068  \\


==> anc/s_2_t_6_newmw_1_0.tex <==
quarks & 247.4 & 224 & .14  \\
LFU FCNCs & 22.3 & 23 & .5  \\
EWPOs & 85.1 & 30 & 3.6e-07  \\ \hline
global & 354.7 & 277 & .00083  \\


==> anc/s_2_t_6_newmw_1_1.tex <==
quarks & 255.0 & 224 & .063  \\
LFU FCNCs & 23.6 & 23 & .32  \\
EWPOs & 43.5 & 30 & .031  \\ \hline
global & 322.1 & 277 & .027  \\


==> anc/sm_fit_newmw_0.tex <==
quarks & 268.0 & 224 & .023  \\
LFU FCNCs & 39.4 & 23 & .018  \\
EWPOs & 38.4 & 31 & .17  \\ \hline
global & 345.8 & 278 & .0035  \\


==> anc/sm_fit_newmw_1.tex <==
quarks & 266.7 & 224 & .027  \\
LFU FCNCs & 39.4 & 23 & .018  \\
EWPOs & 93.2 & 30 & 2.2e-08  \\ \hline
global & 399.3 & 277 & 2e-06  \\


==> anc/y3.py <==
#! /usr/bin/python3
#Program which changes MW in the run
#%reset -f
#To install packages, uncomment next lines:
#import sys
#!{sys.executable} -m pip install --upgrade wilson
#!{sys.executable} -m pip install --upgrade flavio
#!{sys.executable} -m pip install --upgrade smelli 
#!{sys.executable} -m pip install latextable
#!{sys.executable} -m pip install tabulate
import globals
import cmath
import subprocess
import string
import os
import math
from math import e
import sys
import numpy as np
from shutil import copyfile
data_file_path=globals.flavio_dir + "data/measurements."
yaml_file_path=globals.smelli_dir + "data/yaml/measurements_ewpt."

if globals.new_mw:
    print("# New MW=81.4133 +/- 0.008 GeV")
    copyfile("measurements.save.new_mw", data_file_path + "yml")
    copyfile("measurements_ewpt.save.new_mw", yaml_file_path + "yaml")
else:
    print("# Default flavio MW")
    copyfile("measurements.save.default", data_file_path + "yml")
    copyfile("measurements_ewpt.save.default", yaml_file_path + "yaml")

import wilson, flavio, smelli
# From https://arxiv.org/pdf/2204.04204.pdf
flavio.default_parameters.set_constraint('m_t', '171.79(0.38)')
import matplotlib.pyplot as plt
import inspect 
import seaborn
#import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
# from tqdm.notebook import tqdm as log_progress
from scipy.interpolate import griddata
from IPython.display import display
from tabulate import tabulate
import matplotlib.ticker as ticker

# Hack implemented here to not have to edit Wilson sourcecode
# Their new method
def m2Lambda_to_vMh2_new(m2, Lambda, C):
    """Function to numerically determine the  physical Higgs VEV and mass
    given the parameters of the Higgs potential."""
    Cphi = C['phi'].real
    Ckin = C['phiBox'].real - C['phiD'].real / 4
    if abs(Cphi) < 1e-16:
        v2 = 2 * m2 / Lambda
    else:
        sqrt_arg = Lambda**2 - 12 * Cphi * m2
        if not sqrt_arg >= 0:
            raise ValueError("'Lambda**2 - 12 * Cphi * m2' must be positive.")
        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )
    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)

    return {'v': sqrt(v2), 'Mh2': Mh2}

wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new

def vMh2_to_m2Lambda_new(v, Mh2, C):
    """Function to numerically determine the parameters of the Higgs potential
    given the physical Higgs VEV and mass."""
    #print('mH2= ', Mh2, 'v= ', v )
    v2 = v**2
    Cphi = C['phi'].real
    Ckin = C['phiBox'].real - C['phiD'].real / 4
    Ckin_factor = ( 1 + Ckin * v2 )**2
    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )
    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2
    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2
    #print('m2= ', m2, 'Lambda= ', Lambda )
    return {'m2': m2, 'Lambda': Lambda}

wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new
# Here a little convenience function that gives back a dict with all likes for given inputs directly

# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list
def smpar_new(C):
    """Get the running effective SM parameters."""
    m2 = C['m2'].real
    Lambda = C['Lambda'].real
    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)
    v = vMh2['v']
    Mh2 = vMh2['Mh2']
    GF = 1 / (sqrt(2) * v**2)  # TODO
    eps = C['phiWB'].real * (v**2)
    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real
    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real
    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real
    MW = gb * v / 2
    ZG0 = 1 + C['phiD'].real * (v**2) / 4
    MZ = (sqrt(gb**2 + gpb**2) / 2 * v
          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)
    Mnup = -(v**2) * C['llphiphi']
    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)
    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)
    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)
    UeL, Me, UeR = ckmutil.diag.msvd(Mep)
    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)
    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)
    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)
    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *
          (1 - eps * gb * gpb / (gb**2 + gpb**2)))
    K = UuL.conj().T @ UdL
    # U = UeL.conj().T @ UnuL
    sm = {}
    sm['GF'] = GF
    sm['alpha_e'] = eb**2 / (4 * pi)
    sm['alpha_s'] = gsb**2 / (4 * pi)
    sm['Vub'] = abs(K[0, 2])
    sm['Vcb'] = abs(K[1, 2])
    sm['Vus'] = abs(K[0, 1])
    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()
                        / (K[1, 0] * K[1, 2].conj()))
    # sm['U'] = Uu
    sm['m_W'] = MW
    sm['m_Z'] = MZ
    sm['m_h'] = sqrt(abs(Mh2))
    sm['m_u'] = Mu[0]
    sm['m_c'] = Mu[1]
    sm['m_t'] = Mu[2]
    sm['m_d'] = Md[0]
    sm['m_s'] = Md[1]
    sm['m_b'] = Md[2]
    sm['m_e'] = Me[0]
    sm['m_mu'] = Me[1]
    sm['m_tau'] = Me[2]
    return  {k: v.real for k, v in sm.items()}

wilson.run.smeft.smpar.smpar = smpar_new

l_xi = []
# This is a convenience function that returns the indices with an off-set
# it helps with checking and makes the writing easier
def L_xi(i,j): 
    return l_xi[i-1][j-1]
    #return "L_xi"+str(i-1)+str(j-1)

lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]

qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]

def fill_qq1(alpha):
   qq1_3333_unmixed = -(1/2) * globals.xq3**2 * alpha 
   listqq1 = {}
   for i in range(1,4):
       for j in range(1,4):
           for k in range(1,4):
               for l in range(1,4): # Loops over the four indices
                   # The indices as an int
                   intIndex = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j 
                   # h.c
                   inthcIndex1 = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2 = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] 
                   # Here I check which combination is the one in the Smelli basis
                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   factor = 2
                   if i==k and j==l:
                        factor = 1
                   # Here I add the contribution to the non-redundant op.
                   if name in listqq1:
                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)
                   else:
                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)
   return listqq1

# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(init_str, num, mix, end_str = ''):
    lis = {}
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            if i == j:
                lis[name] = num * mix[i-1][j-1]
            else:
                lis[name] = num * (mix[i-1][j-1] + mix[j-1][i-1])
    return lis

VdL = []   
# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too
# The down quarks are in their mass basis for these unhatted operators, whereas the up
# quarks will be CKM-mixed
def calcinputlist(alpha, theta_23):
        s23 = np.sin(theta_23)
        c23 = np.cos(theta_23)
        m23 = np.array([
            [1,    0,   0],
            [0,  c23, s23],
            [0, -s23, c23]
        ])
        VdL = m23 
        # matrix of couplings to down quarks: see (18) in 1905.10327
        l_xi.clear()
        for i in range(0, 3):
            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])# Make central-valued CKM matrix: from PDG 2020      
        inputlist_qq1 = fill_qq1(alpha)  
        # You can verify these with 1711.10391 appendix
        inputlist_explicit = {            
            # LL operators
            'll_2222' : -(1/2) * globals.xl2**2 * alpha, 
            **fill_in_end('lq1_22', -globals.xq3 * globals.xl2 * alpha, l_xi),
            # RR operators
            'ee_3333': -(1/2)  *globals.xe3**2 * alpha,
            'uu_3333': -(1/2)  *globals.xu3**2 * alpha,
            'dd_3333': -(1/2)  *globals.xd3**2 * alpha,
            'eu_3333': -globals.xe3 * globals.xu3      * alpha,
            'ed_3333': -globals.xe3 * globals.xd3      * alpha,
            'ud1_3333': -globals.xu3 * globals.xd3     * alpha,
            # LR operators
            'le_2233': -globals.xl2 * globals.xe3  * alpha,
            'lu_2233': -globals.xl2 * globals.xu3  * alpha,
            'ld_2233': -globals.xl2 * globals.xd3  * alpha,
            **fill_in_end('qe_',   -globals.xq3 * globals.xe3 * alpha, l_xi, '33'),
            **fill_in_end('qu1_',   -globals.xq3 * globals.xu3 * alpha, l_xi, '33'),
            **fill_in_end('qd1_',   -globals.xq3 * globals.xd3 * alpha, l_xi, '33'),
            # Higgs + two fermions 
            'phil1_22': -globals.xh * globals.xl2  * alpha,
            **fill_in_end('phiq1_', -globals.xh  * globals.xq3 * alpha, l_xi),          
            'phie_33':  -globals.xh * globals.xe3  * alpha,
            'phiu_33':  -globals.xh * globals.xu3  * alpha,
            'phid_33':  -globals.xh * globals.xd3  * alpha,
            'phiD':     -(2)   * globals.xh**2 * alpha,
            'phiBox':   -(1/2) * globals.xh**2 * alpha
        } 
        return {**inputlist_explicit, **inputlist_qq1}

# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too
# The down quarks are in their mass basis for these unhatted operators, whereas the up
# quarks will be CKM-mixed
# This is the **modified** option where E3, L3 <-> E2, L2
def calcinputlist_mod(alpha, theta_23):
        s23 = np.sin(theta_23)
        c23 = np.cos(theta_23)
        m23 = np.array([
            [1,    0,   0],
            [0,  c23, s23],
            [0, -s23, c23]
        ])
        VdL = m23 
        # matrix of couplings to down quarks: see (18) in 1905.10327
        l_xi.clear()
        for i in range(0, 3):
            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])# Make central-valued CKM matrix: from PDG 2020      
        inputlist_qq1 = fill_qq1(alpha)  
        # You can verify these with 1711.10391 appendix
        inputlist_explicit = {            
            # LL operators
            'll_2222' : -(1/2) * globals.xl2**2 * alpha, 
            **fill_in_end('lq1_22', -globals.xq3 * globals.xl2 * alpha, l_xi),
            # RR operators
            'ee_2222': -(1/2)  *globals.xe3**2 * alpha,
            'uu_3333': -(1/2)  *globals.xu3**2 * alpha,
            'dd_3333': -(1/2)  *globals.xd3**2 * alpha,
            'eu_2233': -globals.xe3 * globals.xu3      * alpha,
            'ed_2233': -globals.xe3 * globals.xd3      * alpha,
            'ud1_3333': -globals.xu3 * globals.xd3     * alpha,
            # LR operators
            'le_2222': -globals.xl2 * globals.xe3  * alpha,
            'lu_2233': -globals.xl2 * globals.xu3  * alpha,
            'ld_2233': -globals.xl2 * globals.xd3  * alpha,
            **fill_in_end('qe_',   -globals.xq3 * globals.xe3 * alpha, l_xi, '22'),
            **fill_in_end('qu1_',   -globals.xq3 * globals.xu3 * alpha, l_xi, '33'),
            **fill_in_end('qd1_',   -globals.xq3 * globals.xd3 * alpha, l_xi, '33'),
            # Higgs + two fermions 
            'phil1_22': -globals.xh * globals.xl2  * alpha,
            **fill_in_end('phiq1_', -globals.xh  * globals.xq3 * alpha, l_xi),          
            'phie_22':  -globals.xh * globals.xe3  * alpha,
            'phiu_33':  -globals.xh * globals.xu3  * alpha,
            'phid_33':  -globals.xh * globals.xd3  * alpha,
            'phiD':     -(2)   * globals.xh**2 * alpha,
            'phiBox':   -(1/2) * globals.xh**2 * alpha
        } 
        return {**inputlist_explicit, **inputlist_qq1}

    
# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

def calc_likelihoods_pars(pars):
    MZp     = pars[0]
    gzp     = pars[1]
    theta   = pars[2]
    return calc_likelihoods(MZp, gzp, theta)

# This protects against breakdown in the calculation:
# saves NaNs if the point doesn't work (tends to happen at large
# coupling/mixing). 
def calc_likelihoods(MZp, gzp, theta):
    Q = MZp
    alpha = gzp**2 / MZp**2
    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)
    try:
        dictionary = glp.log_likelihood_dict()     
        mw = glp.obstable().at['m_W', 'experiment']
        unc = glp.obstable().at['m_W', 'exp. unc.']
    except Exception as E:
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_ewpt.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global']
        dictionary = {}
        mw  = np.nan
        unc = np.nan
        for key in keys:
            dictionary[key] = np.nan
    dictionary['gzp'] = gzp
    dictionary['MZp'] = MZp
    dictionary['theta'] = theta
    dictionary['MW'] = mw
    dictionary['DMW'] = unc
    return(dictionary)

# This protects against breakdown in the calculation:
# saves NaNs if the point doesn't work (tends to happen at large
# coupling/mixing). 
def calc_likelihoods_mod(MZp, gzp, theta):
    Q = MZp
    alpha = gzp**2 / MZp**2
    glp = gl.parameter_point(calcinputlist_mod(alpha, theta), scale=Q)
    # mw = glp.obstable().at['m_W', 'theory']
    try:
        dictionary = glp.log_likelihood_dict()
     
    except Exception as E:
        # print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_ewpt.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['gzp'] = gzp
    dictionary['MZp'] = MZp
    dictionary['theta'] = theta
    return(dictionary)

def get_p_values(MZp, gzp, theta):
    Q = MZp
    alpha = gzp**2 / MZp**2
    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)
    return_dict = glp.pvalue_dict()
    # modify global p-value to take into account the 2 fit parameters
    return_dict['global'] = chi2.sf(glp.chi2_dict()['global'], glp.likelihood.number_observations_dict()['global'] - 2)
    return return_dict

def inv_sm_likelihoods():
    # First, do SM
    glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=globals.MZp)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    sm_obs=glp_sm.obstable()
    display(sm_obs.filter(like='m_W', axis=0))
    display(get_pull(glp_sm, 'm_W'))
    return

# mod is the `modified' version, where we switch L3->L2 and E3->E2.
# if mod is `False', we only switch L3->L2.
def print_likelihoods(MZp, gzp, theta, mod = False):
    # First, do SM
    glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    sm_obs=glp_sm.obstable()
    sm_int=obs_list(glp_sm)
    sm_ewpo=ew_obs_list(glp_sm)
    pval_sm = print_model('sm_fit_newmw_%d.tex' % int(globals.new_mw), glp_sm, 0)
    Q = MZp
    alpha = gzp**2 / MZp**2
    if mod == False:
        print('Using calcinputlist')
        glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)
    else:
        print('Using calcinputlist_mod')
        glp = gl.parameter_point(calcinputlist_mod(alpha, theta), scale=Q)
    ## DEBUG: beginning
    #print('DEBUG: outputting Wilson coefficients')
    #display(glp.w)
    #wc = glp.w.match_run(scale=81, eft='WET', basis='flavio')
    #with open ('my_wcxf_output.json', 'w') as f:
    #    wc.dump(f)
    # DEBUG: ending
    try:
        print('\n\n# s=%d' % globals.s + ' t=%d' % globals.t + ' gzp=%4.3e' % gzp + ' theta=%4.3e' % theta)
        glp.log_likelihood_global()
        fname = 's_%d_t_%d_newmw_%d_%d.tex' % (globals.s, globals.t, globals.new_mw, int(mod))
        print_model(fname, glp, 2)
        print('chi2:')
        print(glp.chi2_dict())
        Y3_chi2 = glp.chi2_dict()['global']
        print('N:')
        display(glp.likelihood.number_observations_dict())
        print('p-value:')
        display(glp.pvalue_dict())
        Y3_int = obs_list(glp)
        Y3_ewpo=ew_obs_list(glp)
        # print(Y3_int)
        # print(Y3_ewpo)
        plt.rcParams.update({'font.size': 22})
        y_pos = np.arange(0, -len(sm_ewpo), -1)
        fig = plt.figure(figsize = (10, 13))
        ax = plt.subplot(1, 1, 1)
        ax.barh(y_pos, sm_ewpo.values(), alpha=0.3, color='b', label='SM')
        ax.barh(y_pos, Y3_ewpo.values(), alpha=0.3, color='r', label='$s=%d, t=%d$' % (globals.s, globals.t))
        ax.set_xlim([-7, 4])
        ax.set_yticks(y_pos)
        ax.set_ylim([-22, 4])
        ax.set_yticklabels(sm_ewpo.keys())
        plt.xlabel('pull')
        ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
        ax.xaxis.set_major_locator(plt.MultipleLocator(1))
        ax.legend(loc='upper center')
        #ax.text(3.8, -21.6, "Allanach, Camargo-Molina and Davighi, 2021", fontsize=10, rotation=90)
        fname = 's_%d_t_%d_newmw_%d_ewpo_%d.pdf' % (globals.s, globals.t, globals.new_mw, int(mod))
        plt.savefig(fname,  bbox_inches = "tight")
        y_pos = np.arange(0, -len(sm_int), -1)
        fig2 = plt.figure(figsize = (5, 10))
        ax2 = plt.subplot(1, 1, 1)
        ax2.barh(y_pos, sm_int.values(), alpha=0.3, color='b', label='SM')
        ax2.barh(y_pos, Y3_int.values(), alpha=0.3, color='r', label='$s=%d, t=%d$' % (globals.s, globals.t))
        ax2.set_yticks(y_pos)
        ax2.set_ylim([-12, 4])
        ax2.set_yticklabels(sm_int.keys())
        plt.xlabel('pull')
        ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
        ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
        ax2.legend(loc='upper center')
        fname = 's_%d_t_%d_newmw_%d_int_%d.pdf' % (globals.s, globals.t, globals.new_mw, int(mod))
        plt.savefig(fname, bbox_inches = "tight")        
    except Exception as E:
        print(E)
    return


def minus_lnL(pars1):
    gzp = pars1[0]
    theta23 = pars1[1]
    dictionary = calc_likelihoods(globals.MZp, gzp, theta23)
    print('gzp=' + str(gzp) + ' theta=' + str(theta23) + ' -lnL=' + str(dictionary['global']), flush=True)
    return -dictionary['global']

def minus_lnL_mod(pars1):
    gzp = pars1[0]
    theta23 = pars1[1]
    dictionary = calc_likelihoods_mod(globals.MZp, gzp, theta23)
    print('gzp=' + str(gzp) + ' theta=' + str(theta23) + ' -lnL=' + str(dictionary['global']), flush = True)
    return -dictionary['global']

# The full likelihood is equivalent to:
gl = smelli.GlobalLikelihood(
        include_likelihoods={
        'fast_likelihood_quarks.yaml',
        'likelihood_ewpt.yaml',
        'likelihood_lfu_fcnc.yaml'})

def get_pull(ln_sm, observ):
    # Added 5.6 MeV uncertainty to pull of MW - from https://arxiv.org/pdf/2204.04204.pdf
    if str(observ) == 'm_W':
        return -(ln_sm.obstable().at[observ, 'experiment'] - ln_sm.obstable().at[observ, 'theory']) / np.sqrt(ln_sm.obstable().at[observ, 'exp. unc.']**2 + 0.0056**2)
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

# New world average MW 2204.04204
def recalculate_pull_MW(ln_sm):
    world_average_MW  = 80.4133
    world_average_sig = 0.008
    return (ln_sm.obstable().at[observ, 'theory'] - world_average_MW) / world_average_sig

def obs_list(ln):
    return {
    '$\Delta m_s$': get_pull(ln, 'DeltaM_s'),
    '$R_K(1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
    '$R_{K^*}(0.045,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),
    '$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
    '$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
    '$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
    'BR($B_s$->$\mu\mu$)': get_pull(ln, 'BR(Bs->mumu)'), 
    'BR($B_s$->$\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
    'BR($B_s$->$\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
    'BR($B_s$->$\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
    'BR($B_s$->$\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
    'BR($B_s$->$\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
    }

def ew_obs_list(ln):
    return {'$A_b$': get_pull(ln, 'A(Z->bb)'), 
           '$A_c$': get_pull(ln, 'A(Z->cc)'),
           '$A_e$': get_pull(ln, 'A(Z->ee)'), 
           '$A_\mu$': get_pull(ln, 'A(Z->mumu)'),
           r'$A_\tau$': get_pull(ln, 'A(Z->tautau)'), 
           '$A_b^{FB}$': get_pull(ln, 'AFB(Z->bb)'), 
           '$A_c^{FB}$': get_pull(ln, 'AFB(Z->cc)'), 
           '$A_e^{FB}$': get_pull(ln, 'AFB(Z->ee)'),
           '$A_\mu^{FB}$': get_pull(ln, 'AFB(Z->mumu)'), 
           r'$A_\tau^{FB}$': get_pull(ln, 'AFB(Z->tautau)'),
           r'$BR(W\rightarrow e \nu)$': get_pull(ln, 'BR(W->enu)'), 
           r'$BR(W\rightarrow \mu \nu)$': get_pull(ln, 'BR(W->munu)'),
           r'$BR(W\rightarrow \tau \nu)$': get_pull(ln, 'BR(W->taunu)'),
           '$\Gamma_W$': get_pull(ln, 'GammaW'), 
           '$\Gamma_Z$': get_pull(ln, 'GammaZ'), 
           '$R_b$': get_pull(ln, 'R_b'), 
           '$R_c$': get_pull(ln, 'R_c'),
           '$R_e$': get_pull(ln, 'R_e'),
           '$R_\mu$': get_pull(ln, 'R_mu'), 
           r'$R_\tau$': get_pull(ln, 'R_tau'), 
           '$M_W$': get_pull(ln, 'm_W'), 
           '$\sigma_0^{had}$': get_pull(ln, 'sigma_had')
           }

def write_line(f, ln, like_str, like, num_fit_params):
    chisq = ln.chi2_dict()[like]
    nobs  = ln.likelihood.number_observations_dict()[like]
    dof   = nobs - num_fit_params
    pval  = chi2.sf(chisq, dof)
    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' 
        + '{:d}'.format(nobs) + ' & '
            + f'{pval:.2}'.lstrip('0') + r'  \\') 
    return pval

def print_model(file_name, ln, num_fit_params):
    f = open(file_name, 'w')
    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', 0)
    f.write('\n')
    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', 0)
    f.write('\n')
    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', 0)
    f.write(r' \hline' + '\n')
    pval = write_line(f, ln, 'global', 'global', num_fit_params)
    f.write('\n')
    f.close()
    return pval


